Strong-coupling theory of quantum dot Josephson junctions: role of the residual quasiparticle

We consider an interacting quantum dot strongly coupled to two superconducting leads in a Josephson junction geometry. By defining symmetry-adapted superpositions of states from the leads, we formulate an effective Hamiltonian for the strong-hybridisation regime with a single orbital directly coupled to the dot and three additional indirectly coupled orbitals. This minimal basis set allows to account for the quasiparticles in the vicinity of the dot as well as those further away in the leads, and to describe how their role evolves as a function of coupling strength and phase bias $\phi$. This formulation also reveals the changing nature of the spin-doublet state for the experimentally relevant coupling strengths. The binding of a nearly decoupled quasiparticle in the vicinity of the QD explains the "doublet chimney" in the phase diagram for $\phi \sim \pi$, in contrast to $\phi \sim 0$ where the residual quasiparticle escapes to infinity and plays no active role.

==> anc/0_README.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2638
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\fswiss\fcharset0 Helvetica-Bold;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww23120\viewh11480\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0

\f0\fs24 \cf0 THIS IS THE README FILE FOR THE SUPPLEMENTAL MATERIAL OF: Quantum dot Josephson junctions in the strong-coupling limit, dated April 2023. Updated December 2023.\
\
This folder contains:\
\
1.) Mathematica notebooks with analytical perturbation theory calculations:\
	- 
\f1\b \ul projectionPT_two_site_approximation.nb
\f0\b0 \ulnone  \
		Projection perturbation theory calculation for the two site approximation. This has very large degeneracy and can only produce results in the first order. \
	- 
\f1\b projectionPT_ZBW.nb
\f0\b0 \
		Projection perturbation theory for the zero-bandwidth approximation. Handles first order generally. In the second order one can show that the equations for the singlet and doublet sectors are the same and thus should have the same solution.  \
	- 
\f1\b SchrodingerPerturbation_ZBW_fourth_order.nb
\f0\b0 	\
		A version of the Rayleigh-Schrodinger formalism perturbation theory. For phi=pi and symmetric coupling strength the results are given up to the fourth order. \
\
2.) A Mathematica notebook with numerically obtained plots for the two-site model: 
\f1\b \ul twoSites_BCS_plots.nb}

==> anc/projectionPT_ZBW_approximation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    652203,      15227]
NotebookOptionsPosition[    636257,      14967]
NotebookOutlinePosition[    636715,      14985]
CellTagsIndexPosition[    636672,      14982]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook is part of supplemental material for \
\[OpenCurlyDoubleQuote]Quantum dot Josephson junctions in the strong-coupling \
limit\[CloseCurlyDoubleQuote], submitted in April 2023. Updated December \
2023.\n\nContains perturbation theory calculations with the projection \
formalism for the zero bandwidth BCS approximation. This can handle high \
degeneracy and is thus applicable for a general \[Phi].\nFinding the energy \
corrections requires solving algebraic equations, which become very \
complicated quickly. Thus this approach is really only useful for obtaining \
the first order correction.\nHowever, one can show that the equations for the \
doublet and singlet corrections are the same in the second order.\nWe are \
solving this: ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3We0HMW5MOpz01r35/17ECKIjAg2OQmThRMZRM45I3ISBoFJQmByTiKZ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     "], {{0, 470}, {1438, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{451.2729187011719, Automatic},
   ImageSizeRaw->{1438, 470},
   PlotRange->{{0, 1438}, {0, 470}}]],
  CellChangeTimes->{{3.8741233852264967`*^9, 3.874123385741686*^9}, {
   3.874123448231813*^9, 3.874123509162034*^9}},ExpressionUUID->
  "da270395-8749-4a55-a784-4dc1dc7f4382"],
 "from Yao, Shi; Projection operator approach to time-independent \
perturbation theory in quantum mechanics; http://dx.doi.org/10.1119/1.19419.\n\
THERE IS A TYPO IN THE ABOVE EQUATION!!! In the second term, the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Ei", "-", "H0"}], ")"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "609a4209-90f7-4309-b741-da623dc896d3"],
 " should be on the other side of {}. So: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"PHQ", 
    RowBox[{"{", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Ei", "-", "H0"}], ")"}], 
          RowBox[{"-", "1"}]], "QHQ"}], "]"}], "m"]}], "}"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Ei", "-", "H0"}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"QHP", "."}]}], TraditionalForm]],ExpressionUUID->
  "8c1f8030-c987-4ce5-a46a-b305d22f2cf1"],
 "\n\nRunning the notebook: \n- All cells should be run sequentially.\n- The \
sneg library is required.  https://github.com/rokzitko/sneg\n- Init defines \
the Hamiltonian and functions.\n- The Singlet and Doublet chapters define the \
operator matrices and the equation terms in the respective subspaces.\n- \
Solutions shows the complete calculation for the first order, and that the \
equations are equal in the second order."
}], "Text",
 CellChangeTimes->{{3.879305864941931*^9, 3.879305933722068*^9}, {
  3.879306053984289*^9, 3.879306127266666*^9}, {3.879306806080924*^9, 
  3.8793070185972643`*^9}, {3.879308233653434*^9, 3.879308234527012*^9}, {
  3.891315364628584*^9, 3.891315383566827*^9}, {3.891321288176195*^9, 
  3.89132128885535*^9}, {3.891322822274831*^9, 3.8913229406339703`*^9}, {
  3.891324896505229*^9, 3.8913249186189833`*^9}, {3.910856435017066*^9, 
  3.910856438374159*^9}, {3.910857235081821*^9, 3.910857252223412*^9}, {
  3.91101811760151*^9, 3.911018137102067*^9}, {3.911018370803413*^9, 
  3.911018412340899*^9}},ExpressionUUID->"78f62512-a89d-4f34-8e26-\
a827b0e479d4"],

Cell[CellGroupData[{

Cell["INIT", "Chapter",
 CellChangeTimes->{{3.874038509260931*^9, 
  3.874038510048313*^9}},ExpressionUUID->"b90a8635-cfc8-4078-bf3e-\
9d85cfae9880"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Package", " ", "for", " ", "performing", " ", "second", " ", 
     "quantization", " ", "calculations"}], ",", " ", 
    RowBox[{
     RowBox[{"available", " ", "at", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"github", ".", "com"}], "/", "rokzitko"}], "/", "sneg"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "sneg`"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.874372972213072*^9, 3.8743729728401737`*^9}, {
   3.879306050160265*^9, 3.879306051566061*^9}, 3.89131567118911*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"de3f8252-7173-48f5-995b-c1b5d0274a25"],

Cell[BoxData["\<\"sneg 2.0.3 Copyright (C) 2002-2022 Rok Zitko\"\>"], "Print",
 CellChangeTimes->{{3.873436953318837*^9, 3.873436957488126*^9}, {
   3.873871644243163*^9, 3.873871653494204*^9}, 3.873872209274229*^9, 
   3.873872361340584*^9, 3.873872431931602*^9, {3.8738744202773533`*^9, 
   3.8738744447796717`*^9}, 3.873880604019566*^9, 3.8738817340665092`*^9, 
   3.873882550878273*^9, 3.873951899039729*^9, 3.8739574641501713`*^9, 
   3.873963575812298*^9, 3.8739645167987833`*^9, 3.873965799208743*^9, 
   3.873976358977408*^9, 3.873992556339314*^9, 3.8740376690104237`*^9, 
   3.874038610317287*^9, 3.874044575745242*^9, 3.8740506535421753`*^9, {
   3.874064531658269*^9, 3.8740645457881517`*^9}, 3.8740655519711523`*^9, 
   3.87407348322225*^9, 3.8740747320496683`*^9, 3.87411557608669*^9, 
   3.874118500570496*^9, 3.8741188576150837`*^9, 3.874118887860507*^9, 
   3.87412365996655*^9, 3.874126046429212*^9, {3.874135631152837*^9, 
   3.874135651275496*^9}, 3.87421566630408*^9, 3.874216817481793*^9, 
   3.874256612565235*^9, 3.874256655011339*^9, 3.874257811957919*^9, 
   3.8743729747596893`*^9, {3.874378115618801*^9, 3.874378117977006*^9}, 
   3.874378164528001*^9, 3.874378472812228*^9, 3.874392302084145*^9, 
   3.8743936365121*^9, 3.874462687310586*^9, 3.874487710474635*^9, {
   3.874491734455567*^9, 3.874491743449169*^9}, 3.874551693961701*^9, 
   3.874552093110795*^9, 3.875071898615353*^9, {3.8750719417921762`*^9, 
   3.87507196080247*^9}, 3.875778037903673*^9, 3.875848482532855*^9, 
   3.877428492453537*^9, 3.877428738594616*^9, 3.877428788978003*^9, 
   3.877429600350442*^9, 3.87742994863408*^9, 3.8774328517821207`*^9, 
   3.877497546718507*^9, 3.877608189268652*^9, 3.877612268089219*^9, 
   3.877613830957527*^9, 3.877616599965198*^9, 3.8776652883725557`*^9, 
   3.8776759248683*^9, 3.877678230263777*^9, 3.877684028685955*^9, 
   3.877684759683732*^9, 3.8776851628265057`*^9, 3.87768583647607*^9, {
   3.877687586703878*^9, 3.877687604447302*^9}, 3.877692026648163*^9, 
   3.877696930643458*^9, 3.8776995028942213`*^9, 3.877700220833604*^9, 
   3.877700848101502*^9, 3.877704809344047*^9, 3.8777060312864017`*^9, 
   3.877706681964239*^9, 3.8780217237166986`*^9, 3.879307036100555*^9, 
   3.879307200570418*^9, {3.882520748504348*^9, 3.882520756847992*^9}, 
   3.882521904489255*^9, 3.882522290161078*^9, {3.8825287417204*^9, 
   3.882528757136941*^9}, 3.8828605041574802`*^9, 3.882860610276596*^9, 
   3.882864131522016*^9, 3.882871380635808*^9, 3.8828729465036573`*^9, {
   3.8828799558257627`*^9, 3.882879965737587*^9}, 3.883062929534004*^9, 
   3.8831084644602413`*^9, 3.891315424924472*^9, 3.891315674312505*^9, 
   3.910856443876416*^9, 3.910937131269085*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"402e464a-7d63-4152-9ce1-3c92885e8983"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"snegfermionoperators", "[", 
  RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"snegrealconstants", "[", 
  RowBox[{
  "U", ",", "\[Epsilon]", ",", "V", ",", "\[Eta]", ",", "\[CapitalDelta]", 
   ",", "\[Lambda]U", ",", "\[Lambda]\[Epsilon]", ",", "\[Delta]", ",", 
   "\[Phi]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.840186838055859*^9, 3.840186851953745*^9}, {
   3.8401869399719257`*^9, 3.840186942059071*^9}, {3.865779160054377*^9, 
   3.865779166451083*^9}, {3.865779231734879*^9, 3.865779234582342*^9}, 
   3.865779333563365*^9, {3.8657793637209997`*^9, 3.865779366139023*^9}, {
   3.865779434298191*^9, 3.865779461608151*^9}, {3.8657794939097433`*^9, 
   3.86577951012941*^9}, {3.8657796167728577`*^9, 3.865779618793757*^9}, {
   3.8738719351778927`*^9, 3.8738719357943583`*^9}, {3.873874406057561*^9, 
   3.873874436191526*^9}, {3.873881682485942*^9, 3.873881682721158*^9}, {
   3.873881737687234*^9, 3.873881743311923*^9}, {3.873992725857197*^9, 
   3.873992727282291*^9}, {3.874044822469276*^9, 3.874044823055523*^9}, {
   3.874045490434272*^9, 3.874045490995637*^9}, {3.8743786080106277`*^9, 
   3.8743786108291683`*^9}, {3.8744920251825237`*^9, 3.874492025898838*^9}, {
   3.8774287410966578`*^9, 3.8774287759616537`*^9}, {3.8774288751641693`*^9, 
   3.877428875578874*^9}, {3.877429315737039*^9, 3.877429317624653*^9}, {
   3.8777008391087303`*^9, 3.8777008410489798`*^9}, {3.882518739769217*^9, 
   3.882518743256699*^9}, {3.882528746214055*^9, 3.882528748358301*^9}, {
   3.882860614460009*^9, 3.8828606159426613`*^9}, {3.891315645528078*^9, 
   3.891315655960946*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d19c53aa-d0bc-4874-841c-5b09f20601b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Himp", "=", 
  RowBox[{
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"number", "[", 
     RowBox[{"d", "[", "]"}], "]"}]}], "+", 
   RowBox[{"U", " ", 
    RowBox[{"hubbard", "[", 
     RowBox[{"d", "[", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Hsc1", "=", 
  RowBox[{
   RowBox[{"-", "\[CapitalDelta]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Phi]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], "+", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"AN", ",", "DO"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}], "+", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], "+", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"AN", ",", "DO"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hsc2", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], ")"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "/", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"AN", ",", "UP"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"AN", ",", "DO"}], "]"}]}], "]"}], "-", 
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"AN", ",", "DO"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hsc2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Hsc2", "+", 
     RowBox[{"conj", "[", "Hsc2", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Hsc3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "\[CapitalDelta]", " ", "2", "\[Eta]"}], 
      " ", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], ")"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Phi]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"AN", ",", "DO"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}], "-", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"AN", ",", "DO"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hsc3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Hsc3", "+", 
     RowBox[{"conj", "[", "Hsc3", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ht", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "+", 
     RowBox[{"\[Eta]", "^", "2"}]}], "]"}], "V", " ", 
   RowBox[{"hop", "[", 
    RowBox[{
     RowBox[{"d", "[", "]"}], ",", 
     RowBox[{"b", "[", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.882520779566991*^9, 3.8825211207702417`*^9}, {
   3.882521190160467*^9, 3.88252122127814*^9}, {3.882521269857532*^9, 
   3.882521281736043*^9}, {3.882521881701701*^9, 3.882521896680142*^9}, {
   3.8825222219113693`*^9, 3.882522278351912*^9}, {3.882528666760401*^9, 
   3.882528722498103*^9}, {3.882528818937118*^9, 3.8825289072904987`*^9}, 
   3.882528973527931*^9, {3.883104744451248*^9, 3.883104752679562*^9}, {
   3.8831050046409893`*^9, 3.883105020081212*^9}, {3.883105071860774*^9, 
   3.88310512043091*^9}, {3.883108098661748*^9, 3.883108142118664*^9}, {
   3.883108176343239*^9, 3.883108181419641*^9}, {3.883108232701701*^9, 
   3.883108285570014*^9}, {3.883108333006729*^9, 3.8831084377898397`*^9}, {
   3.8831084727485247`*^9, 3.883108472974306*^9}, {3.891315446953318*^9, 
   3.891315663448557*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ad48c2e8-3c5e-4ef3-9f8d-2c89d6ae75ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{"U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{
  3.882520867911355*^9, {3.882520928276731*^9, 3.88252095329974*^9}, 
   3.882521022592392*^9, 3.882521056773726*^9, 3.8825211226577272`*^9, {
   3.882521194371025*^9, 3.8825212305225143`*^9}, 3.8825212825860767`*^9, 
   3.8825219057948713`*^9, {3.882522278948964*^9, 3.8825222914404373`*^9}, {
   3.88252873278806*^9, 3.882528757891656*^9}, {3.8825288913560677`*^9, 
   3.882528907988036*^9}, 3.8825289790792828`*^9, 3.882860507117009*^9, 
   3.882860640006694*^9, 3.8828641322469053`*^9, 3.8828713827324266`*^9, 
   3.8828729471513453`*^9, 3.882879966452807*^9, 3.8830629316753807`*^9, {
   3.883108467509454*^9, 3.883108474179924*^9}, 3.891315430472904*^9, 
   3.891315677447344*^9, 3.910856445263668*^9, 3.910937132005913*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"90d80d05-a6d7-4210-81b5-6cd3d772b5b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[CapitalDelta]"}], " ", 
  RowBox[{"Cos", "[", 
   FractionBox["\[Phi]", "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], ")"}]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "-", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.882520867911355*^9, {3.882520928276731*^9, 3.88252095329974*^9}, 
   3.882521022592392*^9, 3.882521056773726*^9, 3.8825211226577272`*^9, {
   3.882521194371025*^9, 3.8825212305225143`*^9}, 3.8825212825860767`*^9, 
   3.8825219057948713`*^9, {3.882522278948964*^9, 3.8825222914404373`*^9}, {
   3.88252873278806*^9, 3.882528757891656*^9}, {3.8825288913560677`*^9, 
   3.882528907988036*^9}, 3.8825289790792828`*^9, 3.882860507117009*^9, 
   3.882860640006694*^9, 3.8828641322469053`*^9, 3.8828713827324266`*^9, 
   3.8828729471513453`*^9, 3.882879966452807*^9, 3.8830629316753807`*^9, {
   3.883108467509454*^9, 3.883108474179924*^9}, 3.891315430472904*^9, 
   3.891315677447344*^9, 3.910856445263668*^9, 3.910937132007969*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"b3632f9e-28a2-4cb5-9d90-0c90ad90cbb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "2", " ", "\[ImaginaryI]", " ", "\[CapitalDelta]", " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["\[Phi]", "2"], "]"}]}], 
  RowBox[{"1", "+", 
   SuperscriptBox["\[Eta]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.882520867911355*^9, {3.882520928276731*^9, 3.88252095329974*^9}, 
   3.882521022592392*^9, 3.882521056773726*^9, 3.8825211226577272`*^9, {
   3.882521194371025*^9, 3.8825212305225143`*^9}, 3.8825212825860767`*^9, 
   3.8825219057948713`*^9, {3.882522278948964*^9, 3.8825222914404373`*^9}, {
   3.88252873278806*^9, 3.882528757891656*^9}, {3.8825288913560677`*^9, 
   3.882528907988036*^9}, 3.8825289790792828`*^9, 3.882860507117009*^9, 
   3.882860640006694*^9, 3.8828641322469053`*^9, 3.8828713827324266`*^9, 
   3.8828729471513453`*^9, 3.882879966452807*^9, 3.8830629316753807`*^9, {
   3.883108467509454*^9, 3.883108474179924*^9}, 3.891315430472904*^9, 
   3.891315677447344*^9, 3.910856445263668*^9, 3.9109371320263643`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"200845bd-d8ed-469e-a610-093e516d0166"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", "V", " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.882520867911355*^9, {3.882520928276731*^9, 3.88252095329974*^9}, 
   3.882521022592392*^9, 3.882521056773726*^9, 3.8825211226577272`*^9, {
   3.882521194371025*^9, 3.8825212305225143`*^9}, 3.8825212825860767`*^9, 
   3.8825219057948713`*^9, {3.882522278948964*^9, 3.8825222914404373`*^9}, {
   3.88252873278806*^9, 3.882528757891656*^9}, {3.8825288913560677`*^9, 
   3.882528907988036*^9}, 3.8825289790792828`*^9, 3.882860507117009*^9, 
   3.882860640006694*^9, 3.8828641322469053`*^9, 3.8828713827324266`*^9, 
   3.8828729471513453`*^9, 3.882879966452807*^9, 3.8830629316753807`*^9, {
   3.883108467509454*^9, 3.883108474179924*^9}, 3.891315430472904*^9, 
   3.891315677447344*^9, 3.910856445263668*^9, 3.9109371320370893`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"a141668f-9975-4ddc-a3fd-e8b2f671e4d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"H0", "=", 
  RowBox[{"Ht", "/", "V"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Himp", "+", "Hsc1", "+", "Hsc2", "+", "Hsc3"}], ")"}], "/", 
      "V"}], ")"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "\[Rule]", 
       RowBox[{"\[Lambda]\[Epsilon]", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{"\[Lambda]U", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"\[Delta]", " ", "V"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"H1", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", "\[Delta]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.882521202018602*^9, 3.882521266019328*^9}, {
   3.88252129870207*^9, 3.882521317388451*^9}, {3.882521412685186*^9, 
   3.882521555223855*^9}, {3.882521590326084*^9, 3.882521607502119*^9}, {
   3.8825289153098383`*^9, 3.8825289188009577`*^9}, 3.882860592817699*^9, {
   3.882860630469337*^9, 3.8828606361250877`*^9}, {3.891315680157865*^9, 
   3.891315709121357*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3efae214-e0d0-44af-8b2e-9409b23c227f"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.882521286687759*^9, {3.8825214589926043`*^9, 3.882521555630801*^9}, {
   3.8825215944286737`*^9, 3.8825216078793583`*^9}, 3.882521907663117*^9, 
   3.88252229245175*^9, 3.882528768313696*^9, 3.882528919533761*^9, 
   3.882528980005673*^9, 3.8828605081271143`*^9, 3.882860646038981*^9, 
   3.882864135817368*^9, 3.882871385113192*^9, 3.882872947255927*^9, 
   3.882879966572629*^9, 3.883062931706111*^9, 3.883108494615217*^9, {
   3.8913156922489157`*^9, 3.891315710060486*^9}, 3.91085644530494*^9, 
   3.910937132056822*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"a0b1a43d-6672-42c5-bd3b-bcfb67e4ecdd"],

Cell[BoxData[
 RowBox[{"\[Delta]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox["\[Phi]", "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}]}], ")"}]}], "+", 
    RowBox[{"\[Lambda]\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}]}], ")"}]}], "-", 
    RowBox[{"\[Lambda]U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "-", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "+", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "-", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "+", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "-", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], "-", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.882521286687759*^9, {3.8825214589926043`*^9, 3.882521555630801*^9}, {
   3.8825215944286737`*^9, 3.8825216078793583`*^9}, 3.882521907663117*^9, 
   3.88252229245175*^9, 3.882528768313696*^9, 3.882528919533761*^9, 
   3.882528980005673*^9, 3.8828605081271143`*^9, 3.882860646038981*^9, 
   3.882864135817368*^9, 3.882871385113192*^9, 3.882872947255927*^9, 
   3.882879966572629*^9, 3.883062931706111*^9, 3.883108494615217*^9, {
   3.8913156922489157`*^9, 3.891315710060486*^9}, 3.91085644530494*^9, 
   3.910937132155445*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"014b31b8-420c-443a-ab88-f3f81b68179e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H1", "\[Equal]", 
   RowBox[{"conj", "[", "H1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.882522181360448*^9, 3.882522192728776*^9}, 
   3.8825222976916513`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"166c9cfa-74ac-45eb-98c8-d08c3de74755"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8825221932463303`*^9, {3.882522293703458*^9, 3.882522298054489*^9}, 
   3.882528934904183*^9, 3.882860511052578*^9, 3.882860653149082*^9, 
   3.882864138211619*^9, 3.882871389854268*^9, 3.882872947398562*^9, 
   3.882879966755795*^9, 3.8830629318250017`*^9, 3.8831085178410873`*^9, {
   3.891315695223819*^9, 3.891315711372036*^9}, 3.9108564454930067`*^9, 
   3.910937132614223*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5f6b0df6-b91f-46b5-b6c4-3abb93ff723a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SINGLET", "Chapter",
 CellChangeTimes->{{3.874124096158916*^9, 3.874124098048736*^9}, {
  3.874124584779489*^9, 3.8741245956571817`*^9}, {3.87437798354387*^9, 
  3.874377984173671*^9}},ExpressionUUID->"44160a4e-b803-4047-9b25-\
c5d303a21029"],

Cell[CellGroupData[{

Cell["DIAGONALIZE H0", "Section",
 CellChangeTimes->{{3.874124410037571*^9, 3.874124410566098*^9}, {
  3.874128936764065*^9, 
  3.8741289430862837`*^9}},ExpressionUUID->"bd431418-4d2d-460c-ac8e-\
2be4d68da1e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"baz", "=", 
    RowBox[{"sbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "]"}], ",", 
       RowBox[{"b", "[", "]"}], ",", 
       RowBox[{"d", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "that", " ", "it", " ", "is", " ", 
    RowBox[{"singlet", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
 RowBox[{"singletBasis", "=", 
  RowBox[{"baz", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.877430341463779*^9, 3.877430398602482*^9}, {
  3.882528941322925*^9, 3.882528952648149*^9}, {3.882528985634359*^9, 
  3.8825289861926203`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c13d7888-5d44-4641-852f-f68c526eab64"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8741289739325666`*^9, {3.874135637662223*^9, 3.874135659813918*^9}, 
   3.8742157768059473`*^9, 3.87421683207967*^9, {3.87425663412127*^9, 
   3.874256662613742*^9}, 3.874257819706472*^9, 3.8743737214040403`*^9, 
   3.874378443746331*^9, 3.8743784874239283`*^9, 3.874393668905592*^9, 
   3.874462705945343*^9, 3.8744877250046864`*^9, 3.874492132711204*^9, 
   3.8745516980199337`*^9, 3.8745520974489717`*^9, 3.875071988664196*^9, 
   3.875778060726037*^9, 3.875848488040983*^9, {3.8774303501777*^9, 
   3.8774303996167183`*^9}, 3.877432869504561*^9, 3.877497582780538*^9, 
   3.877608211234415*^9, 3.877612274345521*^9, 3.877613836732712*^9, 
   3.8776166067485867`*^9, 3.8776652987338142`*^9, 3.8776760037555847`*^9, 
   3.8776782487310762`*^9, 3.877684059289543*^9, 3.877684772282126*^9, 
   3.877685175782365*^9, 3.8776858480407248`*^9, 3.8776876163237133`*^9, 
   3.877692036764682*^9, 3.877696936500869*^9, 3.87770087139006*^9, 
   3.87770482395299*^9, 3.8777060376005297`*^9, 3.877706687786454*^9, 
   3.878021730461459*^9, 3.8793075251019573`*^9, 3.882521627642872*^9, 
   3.8825219122089863`*^9, 3.882522300814374*^9, {3.882528949481613*^9, 
   3.882528953058172*^9}, 3.882528986552167*^9, 3.882860512663207*^9, 
   3.882860659794436*^9, 3.882864140100279*^9, 3.882871393018012*^9, 
   3.882872949722444*^9, 3.8828799687185907`*^9, 3.88306293187857*^9, 
   3.883108523938994*^9, 3.891315719110511*^9, 3.910856447887076*^9, 
   3.910937132671729*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bdd17e64-e8b0-4221-953c-e9ecd686e4cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   InterpretationBox[
    RowBox[{"\<\"-\"\>", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}],
    -Sneg`vc[0, 0, 0, 0, 1, 1]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   InterpretationBox[
    RowBox[{"\<\"-\"\>", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}],
    -Sneg`vc[0, 0, 1, 1, 0, 0]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   InterpretationBox[
    RowBox[{"\<\"-\"\>", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}],
    -Sneg`vc[1, 1, 0, 0, 0, 0]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[0, 1, 1, 0, 1, 1]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[0, 1, 1, 1, 1, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[1, 1, 0, 1, 1, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   InterpretationBox[
    RowBox[{"\<\"-\"\>", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}],
    -Sneg`vc[1, 1, 1, 1, 1, 1]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8741289739325666`*^9, {3.874135637662223*^9, 3.874135659813918*^9}, 
   3.8742157768059473`*^9, 3.87421683207967*^9, {3.87425663412127*^9, 
   3.874256662613742*^9}, 3.874257819706472*^9, 3.8743737214040403`*^9, 
   3.874378443746331*^9, 3.8743784874239283`*^9, 3.874393668905592*^9, 
   3.874462705945343*^9, 3.8744877250046864`*^9, 3.874492132711204*^9, 
   3.8745516980199337`*^9, 3.8745520974489717`*^9, 3.875071988664196*^9, 
   3.875778060726037*^9, 3.875848488040983*^9, {3.8774303501777*^9, 
   3.8774303996167183`*^9}, 3.877432869504561*^9, 3.877497582780538*^9, 
   3.877608211234415*^9, 3.877612274345521*^9, 3.877613836732712*^9, 
   3.8776166067485867`*^9, 3.8776652987338142`*^9, 3.8776760037555847`*^9, 
   3.8776782487310762`*^9, 3.877684059289543*^9, 3.877684772282126*^9, 
   3.877685175782365*^9, 3.8776858480407248`*^9, 3.8776876163237133`*^9, 
   3.877692036764682*^9, 3.877696936500869*^9, 3.87770087139006*^9, 
   3.87770482395299*^9, 3.8777060376005297`*^9, 3.877706687786454*^9, 
   3.878021730461459*^9, 3.8793075251019573`*^9, 3.882521627642872*^9, 
   3.8825219122089863`*^9, 3.882522300814374*^9, {3.882528949481613*^9, 
   3.882528953058172*^9}, 3.882528986552167*^9, 3.882860512663207*^9, 
   3.882860659794436*^9, 3.882864140100279*^9, 3.882871393018012*^9, 
   3.882872949722444*^9, 3.8828799687185907`*^9, 3.88306293187857*^9, 
   3.883108523938994*^9, 3.891315719110511*^9, 3.910856447887076*^9, 
   3.910937132676066*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3938f7b6-7408-4591-a891-3f4163f54b1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Diagonalizing", " ", "H0", " ", "shows", " ", "a", " ", "2"}], 
    "-", 
    RowBox[{"fold", " ", "degenerate", " ", "ground", " ", 
     RowBox[{"state", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H0SnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H0", ",", "singletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"valS", ",", "vecS"}], "}"}], "=", 
     RowBox[{"Eigensystem", "[", "H0SnaturalBasis", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "valS", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vecS", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"Norm", "[", 
         RowBox[{"vecS", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "singletBasis", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "=", 
     RowBox[{"Orthogonalize", "[", "vecS", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", "singletBasis"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.874124177657303*^9, 3.8741242117614937`*^9}, {
   3.874124242136615*^9, 3.8741242615986347`*^9}, {3.874128951273313*^9, 
   3.874128953908368*^9}, {3.874128993756569*^9, 3.874129008065473*^9}, {
   3.874129161805463*^9, 3.874129175113933*^9}, {3.874134855320415*^9, 
   3.8741348633048553`*^9}, 3.874135668485549*^9, {3.874135746933166*^9, 
   3.874135769679386*^9}, {3.874378455749823*^9, 3.874378501091391*^9}, 
   3.877430426458171*^9, {3.877704797003566*^9, 3.877704800722417*^9}, {
   3.879307539332955*^9, 3.879307588402958*^9}, {3.882864447685051*^9, 
   3.882864447840665*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"83166e9e-be3a-4dff-aa6e-b76a0656942d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874393669061648*^9, 3.874462706084175*^9, 
   3.874487725140934*^9, 3.874492133790604*^9, 3.87455169808737*^9, 
   3.874552097532517*^9, 3.875071989551929*^9, 3.8757780618329897`*^9, 
   3.875848488111333*^9, {3.877430409585034*^9, 3.877430431273699*^9}, 
   3.877432872800302*^9, 3.877497586232876*^9, 3.877608213901038*^9, 
   3.877612276941003*^9, 3.877613839303968*^9, 3.877616609405773*^9, 
   3.87766530286139*^9, 3.877676012205146*^9, 3.8776782623996973`*^9, 
   3.87768406887099*^9, 3.877684777528174*^9, 3.877685180260929*^9, 
   3.8776858524951363`*^9, 3.877687620924451*^9, 3.877692039417778*^9, 
   3.8776969391313*^9, 3.8777008740207567`*^9, 3.877704826600651*^9, 
   3.877706040206244*^9, 3.877706690441066*^9, 3.878021733116291*^9, {
   3.8793075308961267`*^9, 3.8793075587669373`*^9}, 3.879307593835609*^9, 
   3.8825216350045357`*^9, 3.882521916538658*^9, 3.882522304880391*^9, {
   3.882528975271779*^9, 3.882528987218905*^9}, 3.8828605135370398`*^9, 
   3.882860659865553*^9, 3.882864141049246*^9, {3.8828644440671167`*^9, 
   3.882864452229258*^9}, 3.882871393118822*^9, 3.8828729498138943`*^9, 
   3.8828799688860893`*^9, 3.883062931925067*^9, 3.88310852614392*^9, 
   3.891315720633895*^9, 3.9108564479629498`*^9, 3.910937132759132*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"420b4c96-72c3-4041-9538-3d8c685a1be3"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox["1", "2"], 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}],
   Rational[1, 2] Sneg`vc[1, 1, 0, 0, 1, 1]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], ")"}]}], "+", 
  InterpretationBox[
   RowBox[{
    FractionBox["1", "2"], 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}],
   Rational[1, 2] Sneg`vc[1, 1, 1, 1, 0, 0]]}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874393669061648*^9, 3.874462706084175*^9, 
   3.874487725140934*^9, 3.874492133790604*^9, 3.87455169808737*^9, 
   3.874552097532517*^9, 3.875071989551929*^9, 3.8757780618329897`*^9, 
   3.875848488111333*^9, {3.877430409585034*^9, 3.877430431273699*^9}, 
   3.877432872800302*^9, 3.877497586232876*^9, 3.877608213901038*^9, 
   3.877612276941003*^9, 3.877613839303968*^9, 3.877616609405773*^9, 
   3.87766530286139*^9, 3.877676012205146*^9, 3.8776782623996973`*^9, 
   3.87768406887099*^9, 3.877684777528174*^9, 3.877685180260929*^9, 
   3.8776858524951363`*^9, 3.877687620924451*^9, 3.877692039417778*^9, 
   3.8776969391313*^9, 3.8777008740207567`*^9, 3.877704826600651*^9, 
   3.877706040206244*^9, 3.877706690441066*^9, 3.878021733116291*^9, {
   3.8793075308961267`*^9, 3.8793075587669373`*^9}, 3.879307593835609*^9, 
   3.8825216350045357`*^9, 3.882521916538658*^9, 3.882522304880391*^9, {
   3.882528975271779*^9, 3.882528987218905*^9}, 3.8828605135370398`*^9, 
   3.882860659865553*^9, 3.882864141049246*^9, {3.8828644440671167`*^9, 
   3.882864452229258*^9}, 3.882871393118822*^9, 3.8828729498138943`*^9, 
   3.8828799688860893`*^9, 3.883062931925067*^9, 3.88310852614392*^9, 
   3.891315720633895*^9, 3.9108564479629498`*^9, 3.910937132761498*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"43a5ef40-0171-4bad-a4fc-8868c4814905"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Rewrite", " ", "H0", " ", "in", " ", "the", " ", "diagonal", " ", 
    RowBox[{"basis", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H0s", "=", 
     RowBox[{"vecS", ".", "H0SnaturalBasis", ".", 
      RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.874129017571732*^9, 3.874129049013826*^9}, 
   3.87412919735592*^9, {3.874134872711966*^9, 3.874134889021946*^9}, {
   3.8743785176375027`*^9, 3.874378525332509*^9}, 3.87743048561024*^9, {
   3.879307595502877*^9, 3.8793076050418463`*^9}, {3.882864459623983*^9, 
   3.88286446572281*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6dbdac6c-1113-47e6-9c36-39fc19473046"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.882864459974902*^9, 3.882864466148098*^9}, 
   3.882871393141374*^9, 3.882872949835734*^9, 3.8828799689129057`*^9, 
   3.883062931943774*^9, 3.8831085392615547`*^9, 3.891315725467108*^9, 
   3.9108564479722967`*^9, 3.910937132783963*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"6e73ceb5-6a6f-4c59-9269-\
af40a7de4f49"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "first", " ", "2", " ", "eigenstates", " ", "are", " ", 
    RowBox[{"degenerate", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "ppS", " ", "is", " ", "the", " ", "projector", " ", "to", " ", "the", 
     " ", "subspace", " ", "spanned", " ", "by", " ", "the", " ", 
     "degenerate", " ", "ground", " ", 
     RowBox[{"states", ".", " ", "qqS"}], " ", "is", " ", "1"}], "-", 
    RowBox[{"ppS", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ppS", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2"}], "}"}]}], "]"}], ",", "0", ",", 
       RowBox[{"Length", "[", "singletBasis", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qqS", "=", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "[", "singletBasis", "]"}], "]"}], "-", "ppS"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877430571210746*^9, 3.877430709507471*^9}, {
  3.879307609509282*^9, 3.8793076455874987`*^9}, {3.882528999595996*^9, 
  3.882529011975198*^9}, {3.8913157361706944`*^9, 3.891315738582617*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e1617fe9-e0f7-4e9d-b589-d475b9e128e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagonalBasisS", "=", 
   RowBox[{"singletBasis", ".", 
    RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.874129132431683*^9, 3.874129188004958*^9}, {
   3.8743785447564373`*^9, 3.874378547890544*^9}, 3.877430722917776*^9, {
   3.882864473499549*^9, 3.882864475453505*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"46e0ba65-287d-4bf8-9a35-ce22d84bc34b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EimatS", "=", 
   RowBox[{"Ei", " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisS", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ei0matS", "=", 
   RowBox[{
    RowBox[{"valS", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisS", "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.874256778023478*^9, 3.874256844416297*^9}, {
  3.874378569880612*^9, 3.874378570810884*^9}, {3.874378902408144*^9, 
  3.8743789170193567`*^9}, {3.8776847926406918`*^9, 3.877684793111471*^9}, {
  3.879307654442485*^9, 3.879307663309855*^9}, {3.879307696168496*^9, 
  3.879307709341647*^9}, {3.882864482362712*^9, 3.882864486899044*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f910193e-d342-4954-ab7f-05c5afe17041"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "the", " ", "matrix", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Ei", "-", "H0"}], ")"}], 
     RowBox[{"-", "1"}]], " ", "for", " ", "the", " ", "singlet", " ", 
    RowBox[{"case", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"invS", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"EimatS", "-", "H0s"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.874256895252594*^9, 3.874256927301652*^9}, {
  3.874378929723527*^9, 3.874378931582408*^9}, {3.877433999880535*^9, 
  3.8774340018628883`*^9}, {3.877497604482891*^9, 3.877497621594295*^9}, {
  3.879307714663858*^9, 3.879307715090385*^9}, {3.882864491878393*^9, 
  3.8828644952127533`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"018f25e6-4b5a-42bb-a1af-9304758e8cf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "get", " ", "H1", " ", "compute", " ", "matrix", " ", 
    "elements", " ", "in", " ", "the", " ", "computational", " ", "basis", 
    " ", "and", " ", "then", " ", "rotate", " ", "with", " ", 
    RowBox[{"vecS", ".", " ", "This"}], " ", "should", " ", "take", " ", 
    RowBox[{"like", " ", "~", "2"}], 
    RowBox[{"min", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1SnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H1", ",", "singletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1s", "=", 
     RowBox[{"vecS", ".", "%", ".", 
      RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877687819624723*^9, 3.877687837712371*^9}, {
  3.8793077396150846`*^9, 3.879307755518862*^9}, {3.8828645013810177`*^9, 
  3.882864636413948*^9}, {3.882864699689095*^9, 3.882864699985681*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7c7db6f6-7e71-4d9b-84c1-bc3bbbdd0cd9"]
}, Closed]],

Cell[CellGroupData[{

Cell["TERMS", "Section",
 CellChangeTimes->{{3.874135850270502*^9, 3.874135851812104*^9}, {
  3.875778072832559*^9, 
  3.875778073567346*^9}},ExpressionUUID->"f70597e9-41e0-42e0-bcb1-\
0c34d732e719"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "These", " ", "are", " ", "the", " ", "four", " ", "terms", " ", "of", " ", 
   "the", " ", "equation", " ", "for", " ", "the", " ", "singlet", " ", 
   RowBox[{"case", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8793077977227716`*^9, 3.879307814156931*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"40354743-b0fb-4056-b8bc-2234f69f4f74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1S", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EimatS", "-", "Ei0matS", "-", 
     RowBox[{"ppS", ".", "H1s", ".", "ppS"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.87413585319736*^9, 3.874135936096673*^9}, {
   3.87437894454248*^9, 3.874378949686829*^9}, 3.8774340232243347`*^9, {
   3.877498554653833*^9, 3.8774985607855387`*^9}, {3.8825290228982353`*^9, 
   3.882529031373643*^9}, {3.882864544095784*^9, 3.882864551713361*^9}, 
   3.882864864588928*^9, 3.882864923958527*^9, 3.891315750792931*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"b68d794d-0ddb-47a8-a03d-c1a16d6608dc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "-", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.891315751169076*^9, 3.910856448299328*^9, 
  3.9109371331781693`*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"c78227e6-c925-48ab-b8ae-\
e76033f2b858"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term2S", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"ppS", ".", "H1s", ".", "qqS"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874135076070586*^9, 3.874135080749508*^9}, {
   3.874135218536118*^9, 3.87413523712081*^9}, {3.874378962302609*^9, 
   3.874378965586514*^9}, 3.877434026212821*^9, {3.877498544722683*^9, 
   3.877498586665544*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b59266d5-95c3-46ee-af49-af48a39fa332"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"termSumS", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"invS", ".", "qqS", ".", "H1s", ".", "qqS"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8741352671684237`*^9, 3.874135300252488*^9}, {
   3.874135395213799*^9, 3.8741354676136427`*^9}, {3.874135522953497*^9, 
   3.874135566117427*^9}, {3.87413595139779*^9, 3.8741359518450813`*^9}, {
   3.874378968900529*^9, 3.8743789728307056`*^9}, 3.877434031333362*^9, {
   3.877498589751199*^9, 3.877498605002343*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"0f640d00-5422-4902-bbb1-a9b4b2683712"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term4S", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"invS", ".", "qqS", ".", "H1s", ".", "ppS"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874135957471252*^9, 3.874135982579399*^9}, {
   3.874378975832135*^9, 3.8743789783202972`*^9}, 3.877434037657943*^9, {
   3.8774985464638023`*^9, 3.8774985481658382`*^9}, {3.877498613933984*^9, 
   3.877498625897414*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ce7e8a33-d447-4184-b663-71c3724100f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["SUM MATRIX POWERS", "Section",
 CellChangeTimes->{{3.87413600692253*^9, 3.8741360082308817`*^9}, {
  3.874216596947926*^9, 
  3.8742166117351923`*^9}},ExpressionUUID->"ec60fd09-feff-4b6e-ba87-\
3c2623e1bba6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Because", " ", "term2", " ", "and", " ", "term4", " ", "are", " ", 
   "mostly", " ", "zeros", " ", "these", " ", "are", " ", "not", " ", "hard", 
   " ", "to", " ", 
   RowBox[{"produce", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8742570716515827`*^9, 3.874257119930148*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"3ad595a9-9074-4753-bda9-eb2963249e46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0S", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"term2S", ".", "term4S"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8742571325507*^9, 3.8742571487823677`*^9}, {
   3.874378985146839*^9, 3.8743789902157297`*^9}, {3.877498646534995*^9, 
   3.877498661185658*^9}, {3.882864848353601*^9, 3.882864861859096*^9}, 
   3.891315764370489*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"a59c6845-7c27-40bd-bced-0eda06acf8d7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Lambda]U", "2"], 
          RowBox[{
           RowBox[{"2", " ", "Ei"}], "-", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]U", "+", 
             RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], "Ei"], 
         "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"Ei", "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             SuperscriptBox["\[Eta]", "4"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
          RowBox[{"Ei", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]]}], ")"}]}], "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Lambda]U", "2"], 
          RowBox[{
           RowBox[{"2", " ", "Ei"}], "-", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]U", "+", 
             RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], "Ei"], 
         "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"Ei", "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             SuperscriptBox["\[Eta]", "4"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
          RowBox[{"Ei", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]]}], ")"}]}], "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.891315766241791*^9, 3.910856453904244*^9, 
  3.910937138113838*^9},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"add8d254-33dd-403c-a2e0-\
6a6c98c4ca58"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "For", " ", "more", " ", "than", " ", "the", " ", "first", " ", "order", 
     " ", "this", " ", "is", " ", "not", " ", "doable", " ", "for", " ", "a", 
     " ", "general", " ", 
     RowBox[{"\[Phi]", ".", " ", "Set"}], " ", "\[Phi]"}], "=", 
    RowBox[{"\[Pi]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a1S", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term2S", ".", "termSumS", ".", "term4S"}], ")"}], "/.", 
      RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.874257150729813*^9, 3.874257166159543*^9}, {
   3.874378993081367*^9, 3.874378997715302*^9}, {3.877498663870253*^9, 
   3.8774986735043497`*^9}, 3.8776857221506033`*^9, {3.877685796589883*^9, 
   3.877685810570212*^9}, {3.879307952229805*^9, 3.879307954310466*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0e0a7b69-bca2-46dd-ac7e-abb15e139a8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"term2S", ".", "termSumS", ".", "termSumS", ".", "term4S"}], 
    ")"}], "/.", 
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2S", "=", 
   RowBox[{"Simplify", "[", "%", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.874257168043078*^9, 3.874257220644928*^9}, {
  3.874379000731678*^9, 3.874379006580351*^9}, {3.875072187017984*^9, 
  3.875072223892726*^9}, {3.877685729900676*^9, 3.877685794610889*^9}, {
  3.877685825816646*^9, 3.8776858259403543`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"95d41083-83d8-467e-850e-439643de9af8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "term2S", ".", "termSumS", ".", "termSumS", ".", "termSumS", ".", 
     "term4S"}], ")"}], "/.", 
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3S", "=", 
   RowBox[{"Simplify", "[", "%", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.874257224937333*^9, 3.874257267810807*^9}, {
   3.874379010796406*^9, 3.8743790175603523`*^9}, {3.8750722325227127`*^9, 
   3.8750722369087143`*^9}, {3.877685866170889*^9, 3.8776858662707872`*^9}, 
   3.8776863478539953`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"6d7e6bea-bd33-4846-a3b6-c4221de00910"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["DOUBLET", "Chapter",
 CellChangeTimes->{{3.874373752102091*^9, 3.874373758246231*^9}, {
  3.874377891490691*^9, 
  3.874377900595055*^9}},ExpressionUUID->"fb46bc99-b39e-449f-9fee-\
50b50fd0bb82"],

Cell[CellGroupData[{

Cell["DIAGONALIZE H0", "Section",
 CellChangeTimes->{{3.874124410037571*^9, 3.874124410566098*^9}, {
  3.874128936764065*^9, 
  3.8741289430862837`*^9}},ExpressionUUID->"aadfd466-d958-4353-9ad3-\
3fc43ed1c703"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"baz", "=", 
    RowBox[{"sbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "]"}], ",", 
       RowBox[{"b", "[", "]"}], ",", 
       RowBox[{"d", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "that", " ", "it", " ", "is", " ", "a", " ", 
    RowBox[{"doublet", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
  RowBox[{"1", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doubletBasis", "=", 
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "doubletBasis", "]"}]}], "Input",
 CellChangeTimes->{{3.8774345289262457`*^9, 3.8774345502271433`*^9}, {
  3.87767815585925*^9, 3.877678158800412*^9}, {3.882529043175027*^9, 
  3.882529056625239*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"cd377297-807f-46fa-ad95-1521f820db11"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.877434537705974*^9, 3.877434550840035*^9}, 
   3.8774995088651237`*^9, 3.8776087925744963`*^9, 3.87761283733733*^9, 
   3.877614400076593*^9, 3.8776198260014887`*^9, 3.877666888192437*^9, 
   3.877685050260007*^9, 3.877686495413702*^9, 3.8776876221801033`*^9, 
   3.877692149236245*^9, 3.877697026166844*^9, 3.877699511247064*^9, 
   3.877700356942589*^9, 3.87770096742869*^9, 3.87770494945395*^9, 
   3.877706151416464*^9, 3.87770680139939*^9, 3.878021844659185*^9, 
   3.8793080245797157`*^9, 3.8825220431346493`*^9, 3.882522384422949*^9, {
   3.882529054101737*^9, 3.882529057635755*^9}, 3.8828605303895903`*^9, 
   3.882860670560693*^9, 3.882864161895112*^9, 3.882871399012443*^9, 
   3.882872955765893*^9, 3.882879974724861*^9, 3.8830629377002077`*^9, 
   3.883108611307502*^9, 3.891315969911088*^9, 3.910856670462346*^9, 
   3.9109373485893087`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"48dd7a92-b64f-4d3c-be98-99cb2d4aeb0d"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{{3.877434537705974*^9, 3.877434550840035*^9}, 
   3.8774995088651237`*^9, 3.8776087925744963`*^9, 3.87761283733733*^9, 
   3.877614400076593*^9, 3.8776198260014887`*^9, 3.877666888192437*^9, 
   3.877685050260007*^9, 3.877686495413702*^9, 3.8776876221801033`*^9, 
   3.877692149236245*^9, 3.877697026166844*^9, 3.877699511247064*^9, 
   3.877700356942589*^9, 3.87770096742869*^9, 3.87770494945395*^9, 
   3.877706151416464*^9, 3.87770680139939*^9, 3.878021844659185*^9, 
   3.8793080245797157`*^9, 3.8825220431346493`*^9, 3.882522384422949*^9, {
   3.882529054101737*^9, 3.882529057635755*^9}, 3.8828605303895903`*^9, 
   3.882860670560693*^9, 3.882864161895112*^9, 3.882871399012443*^9, 
   3.882872955765893*^9, 3.882879974724861*^9, 3.8830629377002077`*^9, 
   3.883108611307502*^9, 3.891315969911088*^9, 3.910856670462346*^9, 
   3.9109373485926113`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"c990a623-1139-4940-b1c9-ff823826b597"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H0DnaturalBasis", "=", 
   RowBox[{"matrixrepresentationvc", "[", 
    RowBox[{"H0", ",", "doubletBasis"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "MatrixForm"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"valD", ",", "vecD"}], "}"}], "=", 
   RowBox[{"Eigensystem", "[", "H0DnaturalBasis", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"valD", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"vecD", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vecD", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/", 
     RowBox[{"Norm", "[", 
      RowBox[{"vecD", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "doubletBasis", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vecD", "=", 
    RowBox[{"Orthogonalize", "[", "vecD", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "So", " ", "these", " ", "eigenvectors", " ", "are", " ", "not", " ", 
    "orthogonal", " ", "without", " ", "this", 
    RowBox[{"??", 
     RowBox[{
      RowBox[{"?", " ", 
       RowBox[{"More", " ", "precisely"}]}], ",", " ", 
      RowBox[{"positions", " ", "-", 
       RowBox[{"26", " ", "and"}], " ", "-", 
       RowBox[{"27", " ", "have", " ", "finite", " ", 
        RowBox[{"overlaps", "."}]}]}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"vecD", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ".", "doubletBasis"}], "]"}]}], "Input",
 CellChangeTimes->{{3.874124177657303*^9, 3.8741242117614937`*^9}, {
   3.874124242136615*^9, 3.8741242615986347`*^9}, {3.874128951273313*^9, 
   3.874128953908368*^9}, {3.874128993756569*^9, 3.874129008065473*^9}, {
   3.874129161805463*^9, 3.874129175113933*^9}, {3.874134855320415*^9, 
   3.8741348633048553`*^9}, 3.874135668485549*^9, {3.874135746933166*^9, 
   3.874135769679386*^9}, {3.874378455749823*^9, 3.874378501091391*^9}, {
   3.874380398657284*^9, 3.874380458911591*^9}, {3.874380490116129*^9, 
   3.874380520074*^9}, {3.8777029407802343`*^9, 3.877702948798524*^9}, {
   3.877704417432159*^9, 3.877704444269512*^9}, {3.8777049653216*^9, 
   3.877705003660369*^9}, 3.882529064523066*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"3bd5c123-d785-4b2d-8831-bce249943d78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8825220488704653`*^9, 3.882522389454153*^9, {
   3.8825290605257053`*^9, 3.882529065208935*^9}, 3.882860531355299*^9, 
   3.882860670624909*^9, 3.8828641619685383`*^9, 3.88287139905546*^9, 
   3.882872955806582*^9, 3.882879974773478*^9, 3.883062937736827*^9, 
   3.883108611393845*^9, 3.891315969956856*^9, 3.9108566705135813`*^9, 
   3.9109373486472178`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"d9e9efbd-2e7f-406e-9d7d-fc9fdf46b129"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"]}], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", "0", ",", 
     FractionBox[
      SqrtBox[
       FractionBox["3", "2"]], "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["1", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     FractionBox["1", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SqrtBox["3"], "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8825220488704653`*^9, 3.882522389454153*^9, {
   3.8825290605257053`*^9, 3.882529065208935*^9}, 3.882860531355299*^9, 
   3.882860670624909*^9, 3.8828641619685383`*^9, 3.88287139905546*^9, 
   3.882872955806582*^9, 3.882879974773478*^9, 3.883062937736827*^9, 
   3.883108611393845*^9, 3.891315969956856*^9, 3.9108566705135813`*^9, 
   3.910937348656904*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"49245248-0e73-4980-ad2d-ab4083743a46"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"-\"\>", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}],
     -Sneg`vc[1, 0, 0, 0, 1, 1]], "-", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm], "+", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm], "-", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8825220488704653`*^9, 3.882522389454153*^9, {
   3.8825290605257053`*^9, 3.882529065208935*^9}, 3.882860531355299*^9, 
   3.882860670624909*^9, 3.8828641619685383`*^9, 3.88287139905546*^9, 
   3.882872955806582*^9, 3.882879974773478*^9, 3.883062937736827*^9, 
   3.883108611393845*^9, 3.891315969956856*^9, 3.9108566705135813`*^9, 
   3.910937348665859*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"17501ca1-88cd-49a3-ad56-ddf7713be0dc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H0d", "=", 
   RowBox[{"vecD", ".", "H0DnaturalBasis", ".", 
    RowBox[{"Transpose", "[", "vecD", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874129017571732*^9, 3.874129049013826*^9}, 
   3.87412919735592*^9, {3.874134872711966*^9, 3.874134889021946*^9}, {
   3.8743785176375027`*^9, 3.874378525332509*^9}, 3.87743048561024*^9, {
   3.8774346117399273`*^9, 3.877434633077674*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"d127fe78-aeda-44dc-aade-9cb8847f6acb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "first", " ", "14", " ", "eigenstates", " ", "are", " ", 
    RowBox[{"degenerate", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ppD", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1"}], "}"}]}], "]"}], ",", "0", ",", 
       RowBox[{"Length", "[", "doubletBasis", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qqD", "=", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "[", "doubletBasis", "]"}], "]"}], "-", "ppD"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877430571210746*^9, 3.877430709507471*^9}, {
  3.877434640287362*^9, 3.877434655421878*^9}, {3.88252909321459*^9, 
  3.882529098776416*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"2b743e5b-f8bb-4c23-8e8d-b26a40536d47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagonalBasisD", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"doubletBasis", ".", 
    RowBox[{"Transpose", "[", "vecD", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.874129132431683*^9, 3.874129188004958*^9}, {
  3.8743785447564373`*^9, 3.874378547890544*^9}, {3.8743805685617447`*^9, 
  3.874380573627746*^9}, {3.877623492895224*^9, 3.8776235163892612`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c779857a-a77d-427a-b7d2-4d1aca096e15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      InterpretationBox[
       RowBox[{"\<\"-\"\>", 
        TagBox[
         RowBox[{
          TagBox[
           StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
            FontColor->RGBColor[0, 1, 0]],
           StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[RightAngleBracket]\"\>",
            FontColor->RGBColor[0, 1, 0]],
           StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
         DisplayForm]}],
       -Sneg`vc[1, 0, 0, 0, 1, 1]], "-", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "+", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "-", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      InterpretationBox[
       RowBox[{"\<\"-\"\>", 
        TagBox[
         RowBox[{
          TagBox[
           StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
            FontColor->RGBColor[0, 1, 0]],
           StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[EmptyRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[1, 0, 0]],
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
          TagBox[
           StyleBox["\<\"\[FilledRectangle]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
          TagBox[
           StyleBox["\<\"\[RightAngleBracket]\"\>",
            FontColor->RGBColor[0, 1, 0]],
           StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
         DisplayForm]}],
       -Sneg`vc[1, 0, 0, 0, 1, 1]], "+", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "-", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "-", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "+", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}], 
     SqrtBox["2"]]}], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[0, 0, 0, 0, 1, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[1, 1, 1, 0, 1, 1]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm], "+", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}], 
     SqrtBox["2"]]}], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"2", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      2 Sneg`vc[0, 1, 1, 0, 1, 0]], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["6"]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.874129133472287*^9, 3.87412918909132*^9}, 
   3.874134913098393*^9, 3.87413567678117*^9, 3.874135782287857*^9, 
   3.8742157816426773`*^9, 3.874216836126893*^9, 3.874256721254816*^9, 
   3.874257819873131*^9, 3.874373721685021*^9, 3.874378557858735*^9, 
   3.874380574167623*^9, 3.874393907830792*^9, 3.874393971652467*^9, 
   3.874462715603155*^9, 3.87448772944796*^9, 3.874492223147938*^9, 
   3.8745517053724833`*^9, 3.874552104487031*^9, 3.875072299890222*^9, 
   3.875778131755828*^9, 3.875848496714367*^9, 3.877434662938696*^9, 
   3.877499550337469*^9, 3.877608799608941*^9, 3.877612844293241*^9, 
   3.877614406891139*^9, 3.877619832781796*^9, {3.8776234959033823`*^9, 
   3.877623517118107*^9}, 3.877666899251862*^9, 3.877685107107242*^9, 
   3.877686518900322*^9, 3.8776876339929533`*^9, 3.87769215618298*^9, 
   3.8776970330318823`*^9, 3.87769951826297*^9, 3.877700974417856*^9, 
   3.877704469489645*^9, 3.877704956779581*^9, 3.877706158877015*^9, 
   3.877706808803319*^9, 3.878021852003145*^9, 3.879308036376083*^9, 
   3.8825220550558777`*^9, 3.882522395627503*^9, 3.8825291039077*^9, 
   3.882860534607272*^9, 3.882860670673151*^9, 3.8828641620267982`*^9, 
   3.8828713991408243`*^9, 3.882872955875935*^9, 3.882879974859355*^9, 
   3.883062937782516*^9, 3.883108637494253*^9, 3.891315970007135*^9, 
   3.9108566705742826`*^9, 3.910937348774045*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"12abcbe1-2f95-4670-89df-bceca7566b13"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EimatD", "=", 
   RowBox[{"Ei", " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisD", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ei0matD", "=", 
   RowBox[{
    RowBox[{"valD", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisD", "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.874256778023478*^9, 3.874256844416297*^9}, {
  3.874378569880612*^9, 3.874378570810884*^9}, {3.874378902408144*^9, 
  3.8743789170193567`*^9}, {3.8743806343602457`*^9, 3.874380644225184*^9}, {
  3.874394000669449*^9, 3.8743940066310177`*^9}, {3.8774357720769367`*^9, 
  3.877435773378743*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"e8a5ab0d-ac9d-4e52-9f48-9f0647c7b97e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invD", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"EimatD", "-", "H0d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874256895252594*^9, 3.874256927301652*^9}, {
   3.874378929723527*^9, 3.874378931582408*^9}, {3.874380650571493*^9, 
   3.874380654080489*^9}, 3.877435765511352*^9, {3.877622951821768*^9, 
   3.877622952784451*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"7af21019-cfbc-4b8e-afa5-cd4dadd4c987"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Just", " ", "compute", " ", "matrix", " ", "elements", " ", "in", " ", 
    "the", " ", "computational", " ", "basis", " ", "and", " ", "then", " ", 
    "rotate", " ", "with", " ", 
    RowBox[{"vecD", ".", " ", "This"}], " ", "should", " ", "take", " ", 
    RowBox[{"like", " ", "~", "2"}], 
    RowBox[{"min", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1DnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H1", ",", "doubletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1d", "=", 
     RowBox[{"vecD", ".", "%", ".", 
      RowBox[{"Transpose", "[", "vecD", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877687471957552*^9, 3.877687542950736*^9}, 
   3.877687845297093*^9, {3.877701398796669*^9, 3.877701417178466*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"3503f3bf-36ab-4624-ae3e-75c79bc04f30"]
}, Closed]],

Cell[CellGroupData[{

Cell["TERMS", "Section",
 CellChangeTimes->{{3.874135850270502*^9, 
  3.874135851812104*^9}},ExpressionUUID->"d394ba18-8fcc-4649-9b7c-\
919081e8ad21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1D", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EimatD", "-", "Ei0matD", "-", 
     RowBox[{"ppD", ".", "H1d", ".", "ppD"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.87413585319736*^9, 3.874135936096673*^9}, {
   3.87437894454248*^9, 3.874378949686829*^9}, {3.874380660119389*^9, 
   3.874380666195738*^9}, 3.8774357779625587`*^9, {3.882529111538889*^9, 
   3.882529114146689*^9}, {3.8828648422876797`*^9, 3.882864845597739*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"8f88166b-fac9-452d-9da4-cbf36568f290"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term2D", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"ppD", ".", "H1d", ".", "qqD"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874135076070586*^9, 3.874135080749508*^9}, {
   3.874135218536118*^9, 3.87413523712081*^9}, {3.874378962302609*^9, 
   3.874378965586514*^9}, {3.874380671124421*^9, 3.8743806904276743`*^9}, 
   3.8774357853505907`*^9, {3.877499578539282*^9, 3.877499578918002*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"46c6d50a-6e76-4b2a-a27e-4c1043a99908"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"termSumD", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"invD", ".", "qqD", ".", "H1d", ".", "qqD"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8741352671684237`*^9, 3.874135300252488*^9}, {
   3.874135395213799*^9, 3.8741354676136427`*^9}, {3.874135522953497*^9, 
   3.874135566117427*^9}, {3.87413595139779*^9, 3.8741359518450813`*^9}, {
   3.874378968900529*^9, 3.8743789728307056`*^9}, {3.8743806979776297`*^9, 
   3.8743807031842737`*^9}, 3.87743582823967*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"c544d3b5-c806-46d0-885b-cdaf1e07b002"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term4D", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"invD", ".", "qqD", ".", "H1d", ".", "ppD"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874135957471252*^9, 3.874135982579399*^9}, {
   3.874378975832135*^9, 3.8743789783202972`*^9}, {3.874380715932515*^9, 
   3.874380719417548*^9}, 3.877435835863215*^9, {3.877499584039463*^9, 
   3.877499584122466*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"68946563-ea4e-4813-8678-ce08d8a70fa3"]
}, Closed]],

Cell[CellGroupData[{

Cell["MATRIX POWERS", "Section",
 CellChangeTimes->{{3.874135850270502*^9, 3.874135851812104*^9}, {
  3.877504551474453*^9, 
  3.87750455327914*^9}},ExpressionUUID->"98cceacc-092e-47f7-bb6c-\
22a57cc1a028"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0D", "=", 
   RowBox[{"term2D", ".", "term4D"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8742571325507*^9, 3.8742571487823677`*^9}, {
   3.874378985146839*^9, 3.8743789902157297`*^9}, {3.8743807288576508`*^9, 
   3.8743807309713373`*^9}, 3.877435803741976*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"5227234b-9d9e-41e7-86d3-1d093c2e6144"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Beyond", " ", "first", " ", "order", " ", "not", " ", "doable", " ", 
     "for", " ", "general", " ", 
     RowBox[{"\[Phi]", ".", " ", "Set"}], " ", "\[Phi]"}], "\[Rule]", 
    RowBox[{"\[Pi]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"term2D", ".", "termSumD", ".", "term4D"}], ")"}], "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"a1D", "=", 
    RowBox[{"Simplify", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.874257150729813*^9, 3.874257166159543*^9}, {
  3.874378993081367*^9, 3.874378997715302*^9}, {3.874380735124104*^9, 
  3.874380738272505*^9}, {3.8774358118208303`*^9, 3.8774358183328323`*^9}, {
  3.87768589646605*^9, 3.8776859176608267`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"16bd3d9e-e4dd-4357-b1f9-dc3c20b47c0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"64", " ", 
        SuperscriptBox["Ei", "2"]}]], 
      RowBox[{
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]U", "+", 
                RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]U", "+", 
               RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "3"]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ei", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]], " ", 
               SuperscriptBox["\[Lambda]U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["Ei", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "32"}], "+", 
                 SuperscriptBox["\[Lambda]U", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"32", "+", 
                    SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["2"], " ", "Ei", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "64"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  "\[Lambda]U"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "3"]}], "-", 
                 RowBox[{"256", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  "\[Lambda]\[Epsilon]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"], " ", 
                  "\[Lambda]\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SuperscriptBox["Ei", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  "\[Lambda]U"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  "\[Lambda]\[Epsilon]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"], " ", 
                  "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["2"], " ", "Ei"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Ei", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}], ")"}]}], "+", 
         
         FractionBox[
          RowBox[{"2", " ", "Ei", " ", "\[Lambda]U", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]U", "2"], "+", 
             RowBox[{"6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
             "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"Ei", "-", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]]}], ")"}]}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.877705067398204*^9, 3.8777062715762177`*^9, 
  3.877706920419695*^9, 3.878021963610866*^9, 3.879308212781701*^9, 
  3.882529126996292*^9, 3.8828605439871597`*^9, 3.882860673749568*^9, 
  3.882864168664822*^9, 3.882871399704359*^9, 3.882872956535083*^9, 
  3.882879975416442*^9, 3.8830629382868423`*^9, 3.883108647959084*^9, 
  3.8913159725919*^9, 3.9108566738189573`*^9, 3.9109373516245327`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"8fa7095e-4b95-41bf-92bf-05ec2097f551"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"term2D", ".", "termSumD", ".", "termSumD", ".", "term4D"}], 
    ")"}], "/.", 
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2D", "=", 
   RowBox[{"Simplify", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.874257168043078*^9, 3.874257220644928*^9}, {
   3.874379000731678*^9, 3.874379006580351*^9}, {3.874380748949944*^9, 
   3.87438075470811*^9}, {3.875072346920864*^9, 3.875072367270548*^9}, 
   3.8776858952991047`*^9, {3.883108745439101*^9, 3.8831087458232613`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"350e594c-9d6b-4593-9334-1df91de5ac8a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "128"], " ", 
       SuperscriptBox["\[Delta]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SqrtBox["2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "Ei"}], "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["2"], " ", "Ei"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "Ei"}], "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["Ei", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}]], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]U", "+", 
                RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["\[Lambda]U", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "Ei"}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox["2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "-", 
                FractionBox[
                 RowBox[{"\[Lambda]U", "+", 
                  RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], "Ei"]}], 
               ")"}]}], "+", 
             FractionBox[
              RowBox[{"Ei", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]U", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"2", " ", "Ei"}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox["2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], 
                    "2"]}], "Ei"]}], ")"}]}], 
              RowBox[{"Ei", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}]]}]}]]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Ei", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SqrtBox["2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "Ei"}], "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}], 
              RowBox[{"Ei", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["2"], " ", "Ei"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "Ei"}], "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox["Ei", "3"], "-", 
               RowBox[{"2", " ", "Ei", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["\[Lambda]U", 
                  RowBox[{"Ei", "-", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
                 FractionBox[
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
                  "Ei"]}], ")"}]}], "Ei"], "-", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["\[Lambda]U", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SqrtBox["2"]}], " ", "Ei"}], "+", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "-", 
                 FractionBox[
                  RowBox[{
                   SqrtBox["2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
                  "Ei"]}], ")"}]}], "Ei"], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]U", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"2", " ", "Ei"}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox["2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], 
                    "2"]}], "Ei"]}], ")"}]}], 
              RowBox[{"Ei", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}]]}]}]]}], ")"}]}], 
          RowBox[{"Ei", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "\[Lambda]U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["Ei", "2"], "+", 
                    SuperscriptBox["\[Eta]", "2"], "+", 
                    RowBox[{
                    SqrtBox["2"], " ", "Ei", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                   "\[Lambda]U"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["Ei", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox["2"], " ", "Ei", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                   "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
               RowBox[{"Ei", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["2"], " ", "Ei"}], "-", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["2"], " ", "Ei"}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"Ei", "+", 
                  RowBox[{
                   SqrtBox["2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]]}], "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{
                    SqrtBox["2"], " ", "Ei", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                  "\[Lambda]U"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["Ei", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox["2"], " ", "Ei", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
                  "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
              RowBox[{"Ei", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["2"], " ", "Ei"}], "-", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["2"], " ", "Ei"}], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "+", 
                 RowBox[{
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "-", 
                 RowBox[{"Ei", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{
               SuperscriptBox["Ei", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "-", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]U", "+", 
                  RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{"Ei", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "\[Lambda]U"}], "+", 
                    RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{
               SuperscriptBox["Ei", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "-", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{"Ei", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "\[Lambda]U"}], "+", 
                    RowBox[{"12", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{
               SuperscriptBox["Ei", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"Ei", "-", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]U", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"2", " ", "Ei"}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox["2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], 
                    "2"]}], "Ei"]}], ")"}]}], 
              RowBox[{
               RowBox[{"4", " ", "Ei"}], "-", 
               RowBox[{"8", " ", 
                SqrtBox["2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Eta]", "2"]}]]}]}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"4", " ", "Ei"}], "-", 
           RowBox[{"8", " ", 
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"]}], 
             "-", 
             RowBox[{
              SqrtBox["2"], " ", 
              SuperscriptBox["Ei", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "128"}], "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "48"}], "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "6", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Ei", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "4", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "4", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "80"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "24", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Ei", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"20", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "20", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"152", "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "20", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", "Ei", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"112", "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Ei", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "Ei"}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "Ei"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Ei"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]U", "+", 
              RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", "Ei", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"3", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "3", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "3", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Ei", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "64"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"176", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SuperscriptBox["Ei", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"64", "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{
                "120", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"64", "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "120", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                   "+", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"800", "+", 
                   RowBox[{"62", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "240", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                   "+", 
                   RowBox[{"240", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["Ei", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"32", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"32", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "32", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "32", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SuperscriptBox["Ei", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"56", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"96", "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "56", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"56", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SqrtBox["2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]U", "+", 
                   RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]U", "+", 
                    RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "4", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Ei", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "Ei"}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Ei"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Ei"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Ei", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"20", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "304"}], "+", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "40", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "20", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Ei", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"60", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "60", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"40", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "60", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", "Ei", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Lambda]U", "2"], "+", 
                RowBox[{"14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}],
                 "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "112"}], "+", 
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]U", "2"], "+", 
                   RowBox[{
                   "14", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SqrtBox["2"], " ", 
              SuperscriptBox["Ei", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"48", "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{
                "102", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"48", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "102", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                   "+", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34", " ", 
                    SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                   RowBox[{
                   "204", " ", "\[Lambda]U", " ", "\[Lambda]\[Epsilon]"}], 
                   "+", 
                   RowBox[{"32", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Ei", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "Ei"}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "Ei"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Ei"}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "2"]}]]}], 
        ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.874257177992795*^9, 3.87425722167001*^9}, 
   3.87425782725191*^9, 3.8743737264071827`*^9, 3.874379008073386*^9, 
   3.8743807566968803`*^9, 3.874394054081477*^9, 3.874462717186233*^9, 
   3.874487730789921*^9, 3.874492224021352*^9, 3.874551707243948*^9, 
   3.874552106320018*^9, 3.875072370413919*^9, 3.875778148886825*^9, 
   3.875848499314996*^9, 3.877500389335096*^9, 3.877609584042671*^9, 
   3.877615181103297*^9, 3.877623868033534*^9, 3.877667527421831*^9, 
   3.8777050983222427`*^9, 3.877706303327058*^9, 3.877706953497877*^9, 
   3.878021999860846*^9, 3.879308385220945*^9, 3.8825291314924726`*^9, 
   3.882860546436491*^9, 3.882860676083845*^9, 3.882864171030304*^9, 
   3.882871402084962*^9, 3.882872958926569*^9, 3.882879977808737*^9, 
   3.883062940655471*^9, 3.8831087411586246`*^9, 3.883108771346036*^9, 
   3.891315981788176*^9, 3.910856683851397*^9, 3.9109373615111847`*^9},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"08f1d06c-428e-4624-965c-\
4cd96176a36a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "term2D", ".", "termSumD", ".", "termSumD", ".", "termSumD", ".", 
     "term4D"}], ")"}], "/.", 
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3D", "=", 
   RowBox[{"FullSimplify", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.874257224937333*^9, 3.874257267810807*^9}, {
  3.874379010796406*^9, 3.8743790175603523`*^9}, {3.8743807716964912`*^9, 
  3.874380779840632*^9}, {3.875072376800755*^9, 3.8750723779903803`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"3d123b7b-83e0-411a-9388-650e1f132f36"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Delta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"65536", " ", "Ei", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              SuperscriptBox["\[Eta]", "4"], " ", "\[Lambda]U"}], "+", 
             RowBox[{"472", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Eta]", "+", 
                 SuperscriptBox["\[Eta]", "3"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"2752", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]U", "4"]}]}], ")"}], " ", 
              "\[Lambda]\[Epsilon]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"334", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "3"]}], "+", 
             RowBox[{"208", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              "\[Lambda]U", " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"4096", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"384", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]U"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"359", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]U", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "256"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20", "+", 
                   RowBox[{"1149", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]U", "4"]}]}], ")"}], " ", 
              "\[Lambda]\[Epsilon]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"32", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"611", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"121", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"108", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   SuperscriptBox["\[Eta]", "4"]}], ")"}]}], "+", 
                RowBox[{"153", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "3"]}], "+", 
             RowBox[{"744", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              "\[Lambda]U", " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}], "+", 
             RowBox[{"352", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]\[Epsilon]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["Ei", "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"831", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"4204", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"301", "+", 
                   RowBox[{"28419", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"301", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"1531", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2205"}], "-", 
                RowBox[{"13924", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{"2205", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "-", 
                RowBox[{"76", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"639", "+", 
                   RowBox[{"20590", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"41432", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"20590", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"639", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3965", "-", 
                   RowBox[{"38648", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"3965", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "-", 
                RowBox[{"1543", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "-", 
                   RowBox[{"10488", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"20515", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"10488", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"126", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"214", "-", 
                   RowBox[{"1107", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"214", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "-", 
                RowBox[{"241", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Ei", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"756", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"37", "+", 
                   RowBox[{"92", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"151", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"194", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"85", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"172", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   SuperscriptBox["\[Eta]", "4"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"44", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "12"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"675", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"6300", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{"2442", "+", 
                RowBox[{"5048", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"2442", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"1293", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"895", "+", 
                RowBox[{"1798", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"895", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"1444", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"246", "+", 
                RowBox[{"328", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{"748", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"328", " ", 
                 SuperscriptBox["\[Eta]", "6"]}], "+", 
                RowBox[{"246", " ", 
                 SuperscriptBox["\[Eta]", "8"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"89", "+", 
                   RowBox[{"158", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"89", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"47", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "84"}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"824", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["\[Eta]", "6"]}], "-", 
                RowBox[{"84", " ", 
                 SuperscriptBox["\[Eta]", "8"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"268", "+", 
                   RowBox[{"593", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"268", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"561", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Ei", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1917", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"17988", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"558", "+", 
                   RowBox[{"697", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"558", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"771", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"965", "+", 
                RowBox[{"1289", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"965", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"1046", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"357", "+", 
                   RowBox[{"566", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"1578", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"566", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"357", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"959", "+", 
                   RowBox[{"690", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"959", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"157", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"192", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   SuperscriptBox["\[Eta]", "8"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"446", "+", 
                   RowBox[{"517", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"446", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"585", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["Ei", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"157", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"1528", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"1644", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"372", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{"60", "+", 
                RowBox[{"9644", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"725", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"47", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   SuperscriptBox["\[Eta]", "4"]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"69", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"98", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"172", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"98", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"4714", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"707", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"64", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2007", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"18260", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"77", "-", 
                   RowBox[{"1476", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"77", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"1813", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "32"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "-", 
                   RowBox[{"293", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"4101", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1024", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"63", "-", 
                   RowBox[{"816", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"1718", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"816", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"63", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"309", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"128", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"87", "-", 
                   RowBox[{"508", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"1068", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"508", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"87", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"62", "-", 
                   RowBox[{"1199", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"62", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"785", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1011", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"9980", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"96", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1413", "-", 
                RowBox[{"364", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"1413", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"6695", "-", 
                   RowBox[{"2519", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"6695", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2609", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1125", "+", 
                   RowBox[{"2706", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"7610", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"2706", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"1125", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2833", "-", 
                   RowBox[{"2130", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"2833", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"147", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{"90", "+", 
                   RowBox[{"254", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"675", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"254", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7175", "-", 
                   RowBox[{"3636", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"7175", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"1381", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["Ei", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"597", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"5934", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"318", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"92", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"5929", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"625", "+", 
                   RowBox[{"21857", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"625", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"5955", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"255", "-", 
                   RowBox[{"3584", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"6624", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"3584", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"1767", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"61", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"305", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "-", 
                   RowBox[{"363", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"673", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"363", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"313", "+", 
                   RowBox[{"10810", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"313", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"1503", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["Ei", "9"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"49796", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "70"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"489", "-", 
                   RowBox[{"1928", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"489", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"10007", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9017"}], "+", 
                RowBox[{"42846", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{"9017", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"11280", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3981", "+", 
                   RowBox[{"19168", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"48178", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"19168", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"3981", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4961", "-", 
                   RowBox[{"14034", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4961", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"357", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1419", "+", 
                   RowBox[{"5680", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"16322", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"5680", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"1419", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"10925", "-", 
                   RowBox[{"36384", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"10925", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"4315", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9771", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"92700", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"9365", "-", 
                   RowBox[{"135608", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"9365", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"20817", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"597", "-", 
                   RowBox[{"28454", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"597", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"21968", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3255", "+", 
                   RowBox[{"48656", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"106230", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"48656", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"3255", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5239", "-", 
                   RowBox[{"28062", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"5239", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"931", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"775", "+", 
                   RowBox[{"6556", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"15490", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                   RowBox[{"6556", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"775", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4558", "-", 
                   RowBox[{"36905", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4558", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"9861", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["Ei", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15473", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "5"]}], "+", 
             RowBox[{"144980", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox["\[Lambda]U", "4"], " ", "\[Lambda]\[Epsilon]"}],
              "+", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "259"}], "+", 
                RowBox[{"27397", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{"259", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"8446", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]U", "2"], " ", "\[Lambda]\[Epsilon]", 
              " ", 
              RowBox[{"(", 
               RowBox[{"888", "+", 
                RowBox[{"299332", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"888", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"31307", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", "\[Lambda]\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1203", "-", 
                   RowBox[{"23056", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"42556", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"23056", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"1203", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"437", "+", 
                   RowBox[{"4498", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"437", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"1313", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", "\[Lambda]U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"318", "-", 
                   RowBox[{"12856", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"23861", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "-", 
                   RowBox[{"12856", " ", 
                    SuperscriptBox["\[Eta]", "6"]}], "+", 
                   RowBox[{"318", " ", 
                    SuperscriptBox["\[Eta]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1060", "+", 
                   RowBox[{"32823", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"1060", " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "2"]}], "+", 
                RowBox[{"14407", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Lambda]\[Epsilon]", "4"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"65536", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], 
            RowBox[{"17", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]U", "+", 
              RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]U", "+", 
                RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]U", "+", 
                 RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"104", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]U", "+", 
                   RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"]}],
                ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["Ei", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Eta]", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ei", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ei", "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Ei", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", 
            SuperscriptBox["Ei", "2"]}], "-", 
           RowBox[{"6", " ", "Ei", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}], "2"]}]], "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.874257242058626*^9, 3.8742572684081707`*^9}, 
   3.8742578277529984`*^9, 3.874373727318921*^9, 3.874379018681569*^9, 
   3.874380781739913*^9, 3.874394061413625*^9, 3.8744627183989143`*^9, 
   3.8744877319194098`*^9, 3.874492224944603*^9, 3.874551709347972*^9, 
   3.874552108377109*^9, 3.875072396320229*^9, 3.8757781537646427`*^9, 
   3.8758485015507317`*^9, 3.8775006213374023`*^9, 3.877609806063649*^9, 
   3.8776154023385077`*^9, 3.877624092262248*^9, 3.8776688189902277`*^9, 
   3.877705254514791*^9, 3.8777064604842577`*^9, 3.8777071184694023`*^9, 
   3.878022165054277*^9, 3.8793089308297453`*^9, 3.882529134240842*^9, 
   3.882860547478606*^9, 3.882860686010974*^9, 3.882864180920657*^9, 
   3.882871411678865*^9, 3.882872968986957*^9, 3.882879987759104*^9, 
   3.883062950189245*^9, 3.891316235163907*^9, 3.9108569700540037`*^9, 
   3.910937639012575*^9},
 CellLabel->
  "Out[92]//MatrixForm=",ExpressionUUID->"e2b48c90-68ad-4805-bc5e-\
f99c3f5874ce"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["SOLUTIONS", "Chapter",
 CellChangeTimes->{{3.874388835504016*^9, 
  3.8743888367179813`*^9}},ExpressionUUID->"c66268a8-dd02-47bd-96c5-\
e0544088d0d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "full", " ", "hamiltonians", " ", 
    "used", " ", "for", " ", "numerical", " ", 
    RowBox[{"comparisons", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Gives", " ", "False", " ", "because", " ", "of", " ", "diagonal", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"\[Eta]", "^", "2"}]}], "]"}], " ", "terms"}], ",", " ", 
    RowBox[{"not", " ", "recognizing", " ", "them", " ", "as", " ", 
     RowBox[{"hermitian", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HtotS", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"H0s", "+", "H1s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HtotD", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"H0d", "+", "H1d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"HermitianMatrixQ", "[", "HtotS", "]"}], "\[IndentingNewLine]", 
   RowBox[{"HermitianMatrixQ", "[", "HtotD", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8776851892639437`*^9, 3.8776852025097637`*^9}, {
  3.877687383236485*^9, 3.877687392099758*^9}, {3.877687620879809*^9, 
  3.877687630498045*^9}, {3.879307987784186*^9, 3.879308005486796*^9}, {
  3.8828641835203333`*^9, 3.882864185362686*^9}, {3.8831087955093117`*^9, 
  3.883108815602899*^9}, {3.883108888377419*^9, 3.88310892885497*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"d945ebbe-e882-4301-b71d-9b2f90508b40"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.877697198802061*^9, 3.877699625143242*^9, 3.877701101247219*^9, 
   3.877704602723609*^9, 3.877705255303793*^9, 3.877706547730768*^9, 
   3.877707119049233*^9, 3.878022165543939*^9, 3.882522156988688*^9, 
   3.882522486141823*^9, 3.8825291377629967`*^9, 3.882860548900017*^9, 
   3.882860686088689*^9, {3.882864181005028*^9, 3.882864185870582*^9}, 
   3.8828714117659683`*^9, 3.882872969080525*^9, 3.8828799878427963`*^9, 
   3.883062950256868*^9, {3.883108781918819*^9, 3.8831088160620623`*^9}, 
   3.8831089299881907`*^9, 3.891316235327897*^9, 3.910856970213953*^9, 
   3.91093763921756*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"446a820e-1266-40e6-bbd9-acb7b8da5e0e"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.877697198802061*^9, 3.877699625143242*^9, 3.877701101247219*^9, 
   3.877704602723609*^9, 3.877705255303793*^9, 3.877706547730768*^9, 
   3.877707119049233*^9, 3.878022165543939*^9, 3.882522156988688*^9, 
   3.882522486141823*^9, 3.8825291377629967`*^9, 3.882860548900017*^9, 
   3.882860686088689*^9, {3.882864181005028*^9, 3.882864185870582*^9}, 
   3.8828714117659683`*^9, 3.882872969080525*^9, 3.8828799878427963`*^9, 
   3.883062950256868*^9, {3.883108781918819*^9, 3.8831088160620623`*^9}, 
   3.8831089299881907`*^9, 3.891316235327897*^9, 3.910856970213953*^9, 
   3.910937639221298*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"1f7dd94d-d90f-4481-af98-e3fa0722d10c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "rules", " ", "transform", " ", "from", " ", "the", " ", 
    "perturbation", " ", "parameters", " ", "used", " ", "here", " ", "to", 
    " ", "the", " ", "physical", " ", 
    RowBox[{"ones", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"toPhysicalParams", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Delta]", "->", 
       RowBox[{"\[CapitalDelta]", "/", "V"}]}], ",", 
      RowBox[{"\[Lambda]U", "->", 
       RowBox[{"U", "/", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[Lambda]\[Epsilon]", "->", 
       RowBox[{"\[Epsilon]", "/", "\[CapitalDelta]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"toPerturbativeParams", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "\[Rule]", 
       RowBox[{"\[Lambda]\[Epsilon]", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{"\[Lambda]U", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"\[Delta]", " ", "V"}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8828614422910643`*^9, 3.882861466829795*^9}, {
  3.8831097322930813`*^9, 3.8831097500121517`*^9}, {3.8913163531043262`*^9, 
  3.891316356778565*^9}, {3.891318239778132*^9, 3.8913182604531393`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"b7975358-3f88-4097-8536-ae6d0c661e92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]", "\[Rule]", 
    FractionBox["\[CapitalDelta]", "V"]}], ",", 
   RowBox[{"\[Lambda]U", "\[Rule]", 
    FractionBox["U", "\[CapitalDelta]"]}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    FractionBox["\[Epsilon]", "\[CapitalDelta]"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.882861467417301*^9, 3.882864187844143*^9, {3.8830629502988367`*^9, 
   3.8830629505748053`*^9}, 3.8831090519158*^9, 3.883109750676835*^9, 
   3.891318261056226*^9, 3.910856970249449*^9, 3.910937639252849*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"a23eb1a8-f5e0-4e54-802f-363901c387cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", " ", "\[Lambda]\[Epsilon]"}]}], ",", 
   RowBox[{"U", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", " ", "\[Lambda]U"}]}], ",", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"V", " ", "\[Delta]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.882861467417301*^9, 3.882864187844143*^9, {3.8830629502988367`*^9, 
   3.8830629505748053`*^9}, 3.8831090519158*^9, 3.883109750676835*^9, 
   3.891318261056226*^9, 3.910856970249449*^9, 3.910937639260353*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"532d88c2-a4b4-465e-bfb1-506aaf9d226d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FIRST ORDER", "Section",
 CellChangeTimes->{{3.8743771233571863`*^9, 
  3.8743771247816353`*^9}},ExpressionUUID->"89bc3e84-0a7b-44bd-921f-\
a66e849493c4"],

Cell[CellGroupData[{

Cell["SINGLET", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 
  3.877501948094296*^9}},ExpressionUUID->"b9fcb949-57a7-402e-8947-\
b5a3b773fbb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"term1S", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8828644091824512`*^9, 3.88286441172963*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"93cbc49a-f3d3-4bd3-ab06-bcfe27ac8496"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "-", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.882864412144322*^9, 3.882871414984074*^9, 3.883108937060763*^9, {
   3.891316247443659*^9, 3.891316250945876*^9}, 3.910857163337243*^9, 
   3.910937639404111*^9},
 CellLabel->
  "Out[99]//MatrixForm=",ExpressionUUID->"307e5cc2-c748-4d1b-b024-\
2429867bbd1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Solution", " ", "in", " ", "first", " ", 
    RowBox[{"order", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"res1S", "=", 
     RowBox[{"term1S", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "2"}], ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.8775011396361094`*^9, 3.8775011867147503`*^9}, {
  3.877502014678113*^9, 3.877502038647421*^9}, {3.8775046091795*^9, 
  3.877504610116601*^9}, {3.877504948521493*^9, 3.8775049505391808`*^9}, {
  3.877512952364649*^9, 3.877512952463262*^9}, {3.8775131593392477`*^9, 
  3.877513167176161*^9}, {3.87751321703892*^9, 3.877513217869268*^9}, {
  3.878022865757622*^9, 3.87802289091059*^9}, {3.882530699572947*^9, 
  3.882530716124704*^9}, {3.882530750655435*^9, 3.882530754748958*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"dd30cc03-ef27-44f9-a847-9b5f43071e8a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "-", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.882530700136504*^9, 3.88253071670697*^9}, 
   3.882530755578103*^9, 3.8828605646629953`*^9, 3.882860732757234*^9, 
   3.88286248997504*^9, 3.882864362741003*^9, 3.882871415595969*^9, 
   3.883062995893498*^9, 3.88310894212184*^9, 3.8913162568970613`*^9, 
   3.9108571644301233`*^9, 3.910937639494053*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"aa069d2c-11c4-4e4c-bbee-\
ecbdefa4b12b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solS", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Det", "[", "res1S", "]"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", "Ei", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8825226047368183`*^9, 3.8825226143212013`*^9}, {
  3.882530742286497*^9, 3.882530789050109*^9}, {3.8825308236288433`*^9, 
  3.882530825004239*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"74e202db-f78b-4607-82f9-61831559e9b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Ei", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
        RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
        RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               FractionBox["\[Phi]", "2"], "]"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]]}]]}]}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ei", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
        RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
        RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               FractionBox["\[Phi]", "2"], "]"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]]}]]}]}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.882522629874886*^9, {3.882530736931635*^9, 3.8825307895300217`*^9}, 
   3.8825308270417757`*^9, 3.882860735335977*^9, 3.882861893519649*^9, 
   3.8828624908289423`*^9, 3.882864368401189*^9, 3.882871416843019*^9, 
   3.8830629970276613`*^9, 3.88310894321633*^9, 3.891316260110024*^9, 
   3.910857165205331*^9, 3.910937639561535*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"118a3ceb-21df-4ac3-a025-46654a741b88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ei", "/.", "solS"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]", "/", "2"}], "]"}], "->", "XXX"}], ",", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]", "/", "2"}], "]"}], "->", "YYY"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "XXX", ",", "YYY"}], "}"}], "\[Element]", 
     "Reals"}], "&&", 
    RowBox[{"\[Delta]", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"xxx1", "=", 
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"XXX", "->", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}]}], ",", 
     RowBox[{"YYY", "->", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.8825308286474247`*^9, 3.882530942872655*^9}, {
  3.8828607611281633`*^9, 3.8828607628780327`*^9}, {3.883063008608746*^9, 
  3.883063010840044*^9}, {3.8831089561921387`*^9, 3.8831090360583897`*^9}, {
  3.883109309614262*^9, 3.8831093441101418`*^9}, {3.891316276971098*^9, 
  3.891316313545415*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"58c49d27-f51f-431e-a7a3-dfb6ea84b897"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
      RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]", "2"], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]]}]]}]}], ")"}]}], 
   ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
      RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]", "2"], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]]}]]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.88253083156754*^9, 3.8825309432806168`*^9}, {
   3.88286074137396*^9, 3.882860763352573*^9}, 3.882861895014264*^9, 
   3.88286249189111*^9, 3.8828643699611588`*^9, 3.882871417443684*^9, {
   3.883062999667094*^9, 3.8830630116247396`*^9}, {3.883108945224193*^9, 
   3.88310903685999*^9}, {3.883109333417447*^9, 3.883109345455565*^9}, {
   3.891316262764574*^9, 3.891316314220518*^9}, 3.910857165772387*^9, 
   3.910937639590783*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"f0d47bda-da63-48dd-9ea0-61783b16de8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{
          SuperscriptBox["XXX", "2"], " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["YYY", "2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}]]}], "+", 
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
      RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], 
   ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{
          SuperscriptBox["XXX", "2"], " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["YYY", "2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}]]}], "+", 
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
      RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.88253083156754*^9, 3.8825309432806168`*^9}, {
   3.88286074137396*^9, 3.882860763352573*^9}, 3.882861895014264*^9, 
   3.88286249189111*^9, 3.8828643699611588`*^9, 3.882871417443684*^9, {
   3.883062999667094*^9, 3.8830630116247396`*^9}, {3.883108945224193*^9, 
   3.88310903685999*^9}, {3.883109333417447*^9, 3.883109345455565*^9}, {
   3.891316262764574*^9, 3.891316314220518*^9}, 3.910857165772387*^9, 
   3.9109376395953817`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"54c48fd1-ecb5-497f-ab8f-45e8e3f28794"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
    RowBox[{"\[Delta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["YYY", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["XXX", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
       FractionBox["\[Lambda]U", "4"], "+", "\[Lambda]\[Epsilon]"}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
    RowBox[{"\[Delta]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["YYY", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["XXX", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]}]], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]], "+", 
       FractionBox["\[Lambda]U", "4"], "+", "\[Lambda]\[Epsilon]"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.88253083156754*^9, 3.8825309432806168`*^9}, {
   3.88286074137396*^9, 3.882860763352573*^9}, 3.882861895014264*^9, 
   3.88286249189111*^9, 3.8828643699611588`*^9, 3.882871417443684*^9, {
   3.883062999667094*^9, 3.8830630116247396`*^9}, {3.883108945224193*^9, 
   3.88310903685999*^9}, {3.883109333417447*^9, 3.883109345455565*^9}, {
   3.891316262764574*^9, 3.891316314220518*^9}, 3.910857165772387*^9, 
   3.910937639749984*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a77e1277-a136-4ed2-b35a-4bcd549edb5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
  RowBox[{"\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["\[Lambda]U", "4"], "+", "\[Lambda]\[Epsilon]", "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.88253083156754*^9, 3.8825309432806168`*^9}, {
   3.88286074137396*^9, 3.882860763352573*^9}, 3.882861895014264*^9, 
   3.88286249189111*^9, 3.8828643699611588`*^9, 3.882871417443684*^9, {
   3.883062999667094*^9, 3.8830630116247396`*^9}, {3.883108945224193*^9, 
   3.88310903685999*^9}, {3.883109333417447*^9, 3.883109345455565*^9}, {
   3.891316262764574*^9, 3.891316314220518*^9}, 3.910857165772387*^9, 
   3.910937639756315*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"0340e23d-03b3-4133-8b47-f215e4c17a58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xxx1", "/.", "toPhysicalParams"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"V", " ", "%"}], "/.", 
   RowBox[{"\[Eta]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.883109037509913*^9, 3.8831091327382936`*^9}, {
  3.883109192188274*^9, 3.883109198602803*^9}, {3.883109228841792*^9, 
  3.883109236348284*^9}, {3.883109354013708*^9, 3.8831093834550543`*^9}, {
  3.891316334838565*^9, 3.891316336615428*^9}, {3.891318284943083*^9, 
  3.891318285071754*^9}, {3.891318331518137*^9, 3.891318389162136*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"28865d9f-d0bd-4614-a123-b182816b569b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["U", 
       RowBox[{"4", " ", "\[CapitalDelta]"}]], "+", 
      FractionBox["\[Epsilon]", "\[CapitalDelta]"], "-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]], 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}], "V"]}]], "Output",
 CellChangeTimes->{{3.8831090389994373`*^9, 3.883109102194337*^9}, 
   3.883109132994828*^9, 3.883109199222311*^9, 3.88310923280982*^9, {
   3.883109350697032*^9, 3.883109383956889*^9}, 3.891316337276288*^9, {
   3.89131826550117*^9, 3.8913182854029207`*^9}, {3.891318333502852*^9, 
   3.891318392878989*^9}, 3.9108571668238153`*^9, 3.910937639793811*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"dbac0d8e-0ff9-405b-892c-f7310b439986"],

Cell[BoxData[
 RowBox[{
  FractionBox["U", "4"], "-", 
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", "V"}], "+", "\[Epsilon]", "-", 
  RowBox[{"\[CapitalDelta]", " ", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Phi]", "2"], "]"}], "2"]]}]}]], "Output",
 CellChangeTimes->{{3.8831090389994373`*^9, 3.883109102194337*^9}, 
   3.883109132994828*^9, 3.883109199222311*^9, 3.88310923280982*^9, {
   3.883109350697032*^9, 3.883109383956889*^9}, 3.891316337276288*^9, {
   3.89131826550117*^9, 3.8913182854029207`*^9}, {3.891318333502852*^9, 
   3.891318392878989*^9}, 3.9108571668238153`*^9, 3.9109376397988863`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"66ef6d93-16ab-4f7c-bcdb-864a76709b03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DOUBLET", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 3.877501955985345*^9}, {
  3.910857167406527*^9, 
  3.9108571686092987`*^9}},ExpressionUUID->"58069ff4-6bf9-4634-b556-\
4332e85294c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"term1D", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.882864395151477*^9, 3.88286439616855*^9}, {
  3.891318404480187*^9, 3.8913184055939417`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8892edfa-76f7-4597-91d8-e6e0bee27bc1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.882864397615549*^9, 3.882871419014633*^9, 3.883063023950385*^9, {
   3.89131839764791*^9, 3.891318405811563*^9}, 3.910857170588822*^9, 
   3.910937639846765*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"ea300e78-4bfd-47f5-8c39-\
722c1676c70b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Doublet", " ", "solution", " ", "is", " ", 
    RowBox[{"trivial", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"res1D", "=", 
   RowBox[{"term1D", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.877513247559099*^9, 3.877513250699592*^9}, {
  3.877513289362221*^9, 3.8775132923976803`*^9}, {3.8828608184761066`*^9, 
  3.8828608264326143`*^9}, {3.891318412294071*^9, 3.89131841370292*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"5f79d74a-be47-448a-b282-9591fd5bfff1"],

Cell[BoxData[
 RowBox[{"Ei", "+", 
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]U", "+", 
     RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8828608194611073`*^9, 3.882860826697134*^9}, 
   3.882862496895154*^9, 3.882864376890593*^9, 3.8828714196951427`*^9, 
   3.8830630246791773`*^9, {3.891318398782324*^9, 3.8913184141098633`*^9}, 
   3.910857172017831*^9, 3.9109376398857317`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"13e9f4b2-d192-49ef-ae1d-8b4c73d72d34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"res1D", "==", "0"}], ",", "Ei"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"\[Lambda]\[Epsilon]", "->", 
   RowBox[{
    RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.882860829496839*^9, 3.882860840631551*^9}, {
  3.8828609732545347`*^9, 3.882860986714323*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"962c07dc-bf46-48cb-8814-bab824524cfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Ei", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
       RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "+", 
       RowBox[{"4", " ", "\[Delta]", " ", "\[Lambda]\[Epsilon]"}]}], 
      ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.88286083783014*^9, 3.882860841043748*^9}, 
   3.882860987373382*^9, 3.882862498252219*^9, 3.882864377765568*^9, 
   3.882871420279622*^9, 3.8830630253035097`*^9, 3.8913184154694967`*^9, 
   3.910857172754875*^9, 3.910937639974493*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"9532ae24-484e-4831-9671-5d15d7ed607e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Ei", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
     RowBox[{"\[Delta]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Lambda]U", "4"], "+", "\[Lambda]\[Epsilon]"}], 
       ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.88286083783014*^9, 3.882860841043748*^9}, 
   3.882860987373382*^9, 3.882862498252219*^9, 3.882864377765568*^9, 
   3.882871420279622*^9, 3.8830630253035097`*^9, 3.8913184154694967`*^9, 
   3.910857172754875*^9, 3.910937639979575*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"9ed3bdca-8d12-47a8-9e7a-724da2d78daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Ei", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.88286083783014*^9, 3.882860841043748*^9}, 
   3.882860987373382*^9, 3.882862498252219*^9, 3.882864377765568*^9, 
   3.882871420279622*^9, 3.8830630253035097`*^9, 3.8913184154694967`*^9, 
   3.910857172754875*^9, 3.9109376399864388`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"af58306d-4440-43a4-abc7-7cf791bf6a35"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["PLOTS FOR FIRST ORDER", "Subsection",
 CellChangeTimes->{{3.882872977519211*^9, 
  3.882872980600568*^9}},ExpressionUUID->"3928f24f-8ee9-48fa-b3da-\
3125dfcee634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"These", " ", "are", " ", "the", " ", 
    RowBox[{"corrections", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pcorrp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
     RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"pcorrm", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
     RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "-", 
     FractionBox[
      RowBox[{"\[Delta]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"pcorr0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
     RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.883109970028583*^9, 3.883109989256414*^9}, {
  3.883110032850279*^9, 3.883110078929332*^9}, {3.891318785429582*^9, 
  3.8913187911137943`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"98a73f91-1f69-44c2-9f3a-2f2f98c7f959"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
  RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "+", 
  FractionBox[
   RowBox[{"\[Delta]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8831100798201313`*^9, 3.8913184795894203`*^9, 
  3.891318791998228*^9, 3.9108571760584373`*^9, 3.910937640041626*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a13b45c0-d541-4dfb-95f8-52adfb0d6fa0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
  RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}], "-", 
  FractionBox[
   RowBox[{"\[Delta]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], "2"]}]}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8831100798201313`*^9, 3.8913184795894203`*^9, 
  3.891318791998228*^9, 3.9108571760584373`*^9, 3.910937640046175*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"63b7380a-2c00-4be0-9527-7ecf5a70fa1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "+", 
  RowBox[{"\[Delta]", " ", "\[Lambda]\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{3.8831100798201313`*^9, 3.8913184795894203`*^9, 
  3.891318791998228*^9, 3.9108571760584373`*^9, 3.9109376400517807`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"5f645444-722f-4b95-9883-430d39ce4442"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"E", " ", "vs", " ", 
    RowBox[{"\[Phi]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Rule]", "0.01"}], ",", 
       RowBox[{"\[Lambda]U", "->", "1"}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", "0.1"}], ",", 
       RowBox[{"\[Lambda]\[Epsilon]", "->", "0.4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"matDoublet", "=", 
     RowBox[{"HtotD", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matSinglet", "=", 
     RowBox[{"HtotS", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"Eigenvalues", "[", "matDoublet", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"Eigenvalues", "[", "matSinglet", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pcorrm", "//.", "params"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pcorrp", "//.", "params"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pcorr0", "//.", "params"}]}], "\[IndentingNewLine]", "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(t\), \(SC\)]\)/\[CapitalDelta]\>\"", ",", 
        "\"\<E/\[CapitalDelta]\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", "Automatic"}], 
       "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]=\[Pi]\>\"", ",", "Black"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.877512050004649*^9, 3.8775120871529417`*^9}, {
   3.877512124111884*^9, 3.877512166380382*^9}, {3.877512202839776*^9, 
   3.877512209947144*^9}, {3.882522511689931*^9, 3.882522514007325*^9}, 
   3.882530659604579*^9, {3.8828606926455393`*^9, 3.882860726221011*^9}, {
   3.8828613438372583`*^9, 3.882861350222972*^9}, {3.882864195435906*^9, 
   3.882864202434908*^9}, {3.8828642364792547`*^9, 3.882864272489995*^9}, {
   3.8830630950718193`*^9, 3.883063101806426*^9}, {3.883109757160881*^9, 
   3.883109759505295*^9}, {3.8831102816372766`*^9, 3.883110320850607*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"49033c2b-6878-4648-86ea-9beb5bd058a2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12HlcDd//B/C2e2daVCpSKPXJ0iIlktAZKbQQSaK0oM1S0oIS+qREKZS0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       "]]},
     Annotation[#, "Charting`Private`Tag$387990#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Hc8lt//B3Dzvq+bhpA+iEoauiUrSnKulCbJTJFVNCkZZYWySYpkl8jK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       "]], LineBox[CompressedData["
1:eJw12Hk01c//B3DrvW+RskRkiaJQslRa1LwpeyRUiiwVFZ9ooSREoUSyrwmR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       "]]},
     Annotation[#, "Charting`Private`Tag$387990#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hc8lt//B3Dzvi+Usj8pWigjGaWMnIsmERmlyCojlVTITBLKyt6SkVWi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       "]]},
     Annotation[#, "Charting`Private`Tag$387990#3"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hc8lt//B3AZ931JyUolIxofoyRKIp0rJRnZSpFRGWVUQtmVWSQiGUlG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       "]]},
     Annotation[#, "Charting`Private`Tag$387990#4"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbkfPA0g/XFxltYDuQfvz2hw2LOeD8FteV
89JUEfzCK7+EJguzw/mnYqVePBFmg/P/7lu1wUqSFc5/vOnjxEBOFjjfbCHb
lV5uZjjfRumSXvcPRjhfppqvtucVA5x/YY5hRNrd//th/PMZm5+b7v4L5y/T
vGgRsPc3nG8w60JB0cmfcL6ige0tsdXf4fxXu1xZ2TZ+hfOls3cnlvd8hvP/
nRJa+qHwI5xfbM8Tkvn9HZy/w/jsga9bX8H56wWPbRDf+wyh3moms13+Izjf
qjXe40XWHTj/fcaf/vqOK3B+85HZVvY/jsP513bbHFnFvAHOj9dx+xsycZ09
jP/QIyI0b94JOP/Levv1EtZX4PxbS+XyPl64A+dX5+32CJ3/CM6PWKAfPqf3
GZyf1n6S6f6FV3D+4RZt7Z7T7+D8OMGnh0QiP8L5n62O2z0s+wznr8/n/ZlU
8BXOZ6l/1pg05Tuc3zhT2VN8yk8435ulXvNI5284f51n7o13K//C+Raz9h89
t/Q/Qj7pkoPYMwYHuHsVQrQdvzDC+Zses291+8AE53uJsKp1M7LA+WVeJmar
GFjh/JMrPgUd/YXgZ5T8CpPnYofzZ7ua/Apm54Dzi9wXzls+BcGH5hc4HwBV
fMdV
       "]]},
     Annotation[#, "Charting`Private`Tag$387990#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -2.824921143148943},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{
     FormBox[
      TagBox["\"E/\[CapitalDelta]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubscriptBox[\\(t\\), \\(SC\\)]\\)/\[CapitalDelta]\"", 
       HoldForm], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->(FontSize -> 16),
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    StyleBox["\"\[Phi]=\[Pi]\"", 
     GrayLevel[0], StripOnInput -> False], TraditionalForm],
  PlotRange->{{-3.141592653589793, 
   3.141592653589793}, {-2.8460669621525847`, -2.8260340809912337`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.877512078845573*^9, {3.877512142510816*^9, 3.87751217135487*^9}, 
   3.877512213814562*^9, 3.877512835780428*^9, 3.877610032857573*^9, 
   3.8776118923095627`*^9, 3.87766908677944*^9, {3.8776923259536753`*^9, 
   3.87769233412637*^9}, 3.877705629131942*^9, 3.877706460880767*^9, 
   3.8777065685532312`*^9, 3.878022194726863*^9, 3.882522517626405*^9, {
   3.882530660521121*^9, 3.882530692070281*^9}, 3.882531075985139*^9, 
   3.882860558426547*^9, {3.8828607000404*^9, 3.882860726889368*^9}, {
   3.8828613466413403`*^9, 3.8828613505186653`*^9}, {3.882861941192627*^9, 
   3.882861957433963*^9}, {3.882864189735097*^9, 3.882864202799081*^9}, {
   3.882864237421476*^9, 3.8828642729693947`*^9}, {3.883063092633779*^9, 
   3.8830631023721437`*^9}, {3.883110282337082*^9, 3.883110321285631*^9}, 
   3.891318483691038*^9, 3.910857177456437*^9, 3.910937640381555*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"19f7a593-dffe-4479-887b-228b54fc8d79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"E", " ", "vs", " ", 
    RowBox[{"\[Eta]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Rule]", "0.01"}], ",", 
       RowBox[{"\[Lambda]U", "->", "1"}], ",", 
       RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", 
       RowBox[{"\[Lambda]\[Epsilon]", "->", "0.4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"matDoublet", "=", 
     RowBox[{"HtotD", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matSinglet", "=", 
     RowBox[{"HtotS", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"fac", "=", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "2", "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fac", "+", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Eigenvalues", "[", "matDoublet", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "1"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"fac", "+", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Eigenvalues", "[", "matSinglet", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fac", "+", "pcorrm"}], "//.", "params"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fac", "+", "pcorrp"}], "//.", "params"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fac", "+", "pcorr0"}], "//.", "params"}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Eta]\>\"", ",", "\"\<E/\[CapitalDelta]\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]=\[Pi]\>\"", ",", "Black"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.883110344137554*^9, 3.883110410134345*^9}, {
  3.883110446540205*^9, 3.883110478157824*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"645510d7-1d78-4326-9386-b5d83e7f28e7"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["2"], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.8831103680925694`*^9, 3.883110410668345*^9}, 
   3.8831104787152443`*^9, 3.891318485976151*^9, 3.910857180068707*^9, 
   3.910937640409944*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"f9979824-795c-4036-ad26-b705d3a77db1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Hk41sv7B/BBpSQ9OUVlSSrZkiQly0QlFKGUI1FJCypHtp5kz1KSYwsh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       "]]},
     Annotation[#, "Charting`Private`Tag$388186#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Hc4lu37APA7UbIVWiokIa+QNHWpVHYZSUZG5vPcRiIjK2kJiZJK5UUi
ChkhnDIyskmykh0ZRSV563s+x/H7/fUcn+O+9nXe93Odl7iNq4EdG0VR2oso
ivUrT0TG/v6dAkojVI2/hwbXXxuv/ppHy0msWo7OzFaUmvmOVm+ZYPmrM6n4
Mo0WSC0VRCtJ69oMj6PFcm/woc/2m1J9w2ia3XQZOifO8eGHT2jbpPVs6B/G
5/a2dqPTE7rnumnYIRjSWfcercMTPYH2fnvT+00LWnJSrQ9deOmRSGk9utpo
qAn9mzzLKahGW+kEAnrvfKFBdjnreR9vOto/p3o6vYTldZEx6BKX9ojkAnQp
H0cgWm3ga+3dDLTyznJN9IUHfx2jn6IHL3HJoctO8C4Nf4zuzlLjQavXSR8M
uo82r/N800XDpcsqn3xi0H717vHoN2rqgWdvouNaTL3RmrmWr+yvsPrnHhVH
h7o6n7QKRvMcuz7TSUOdzPmfJ/3RYQXC5Wi9hzHbdM+ijVZ3m6ENrtSnbbNk
zb9uhccHGqL3d2n+Y4qum29TRrf9Hh2ROo52DPac6aDB2I1dco02azyZxxho
s5N74qgdrP6XGO17T0PcCs3d84roq36zE+009NYbd8zIsfaTpu+jrQ64C41I
sPqr6J16R4PtltSwej7W/kRlBbTR8HgoT7ZqGbpI+JsoevhRRXUpO2s8YmwF
rTQ4CfWx58xPAtXXFDbWQoPLfyL+94bRHlEK25pp8GoMcXYoQfN4NZ2spyFs
/Nz72Xw058X9NXU0JCx12h+cjW6q51FB1xFd4QcpaNuv6Uvf0iCRKVzcEoUu
FZgKraahITKZZ58Des7BWKCchsH02HNvrdHqfI1GZTT8qg7tMzFn9bcsPOY1
DZKLXHPO6qO9c1oFS2nwPbPDPHUPerDBfqSIBimD6jQhAbSooi9vHsaTS6Fw
Ahd6oT5lUy4N+qHpgVs50NKuS/fk0OBXFmmoNT+B7ZsftXhBQ4vSyd+Bg+im
tYOBzzH+Voxpjeejqaqve5Jxv9q4x15bo9mbeS9HY7zZ5pakmaOThhVPRNEg
P3sq+vYJVv1NRZtu0nB1xYu9TrponTt/CiNoUDUwuSGwi9Wey9o312hIbkxS
thRAuynlWgTi+1KrGrhQ8gWoyF3moY40bDIdMRwuQEuu4F3igOP7HCndlIO+
teNvgB0NcssGmxOfoldlJTja0PDpSKikdgw650blGnMatCrba+46o0V1z/7S
o2FdqavQDlH0zn6JWCXcn+XbPXavZNWvEC1XwPW0m29VXY7WKdEbl6ehnetS
tDonetDNeNsWGiKP31tuMDuO8fG97d+NNCwerxBwrkPPjkf8XEHDZ+E1vIl+
6HyDCf9vTIh1/Egne6HNfV/oTjPh8KukulR3tORU6JpJJiRYbQ3LdER/ETmT
9pkJ5mnq3CVG6NEXX1P7mNCo5rrsgxyaZ654VQMTcpkVHPw9Y7heQ4dyk5mw
U8xFMfk9WiHGZSKRCYVtKy1UW9BXa3+J/8uEUlVmDrMK3fZEMeg+E2r5l5+u
zkL7XVwQiGRCX7Zl6YXLaFo7JdibCVwL876zW9E8Y7fvH2ZCeGZS8nVZtPlT
EYuDTBCw02uR2ISOzKheo8YE4YZ/ZfTXoJP0CkN3MUEsXqPjGTs6XTVlrxwT
tqvHbHf48Bn3e7H+iAATrMIUpz8Eo+dyOnXeM8A3J+pyvT9aQ8WiuZUBt7tn
RF97o0v5Txs0MaBWLk8zxQVtmzijWcOAbfW7E8+Zoo0U2PlfMWAJn7rxCiW0
nM/rqQcMSL9hXKTzaRSf19xls2bAXNT5q0DQ3oEFkt1OMCL6euzwbnR6yXnr
907QnrxEt0EZrX66/G6LE2QX3hTskWF5U/dCtRO49D+5N78CHRLCHp7rBAOK
benbR0dwvEL5reFO0NAk15wWiY4b6Zvc7QSJfL2rYz8NY3zK5f932RGizMjS
Xd1oRzU92QuOEJwSP/uhHc0jvsXgvCPYHDjduLYOvWrwRbSrI0icGw15lIee
y6rvOeEICT3fppKvo/vu1YZtdoT49KVvcrezypM8rXIHiNNSdG+9NgTUdOaR
iXF7kOTWqm0KQc+y3TYZsoe0tzYSDYFo6UFn6LWHQp1bLdWeaI+9xYHN9vBB
76dSiTVa4fHz2jx7EDEsnknZhb41AleD7OGGmaZnwOdBHM/asjgBewimrb1l
NNHHDkn0StjB+cVPvdwn+jE+7BrYe2zAOqhRsj3lEz7nti1xsILbxUOxcYw+
oOJ9T1UYmkHhR2medIleHM8/c4H3jGCjgNoBo4ddOL8Dq+pktOGF7FVG/0AH
xsv9fQORyvCxMktMRaUdKDWZ6R9dW8mQ3G0lyGvF8u+ehZzVIoIBqSryi5pZ
7Z/l4jAhcipTco9n6vB997r7yMaaXFSfaCrwrsLxucv/CXUgwkbPI0+uLMP3
c3WQ9Sdn8uJHJX+1ZCFQEjIWLyh38rhrKPxzyHOgRBK4mx09SaefyKMH29DV
HZ+fenoSvvVHMvX7nwHV0BN+KdiTnLNKaSkg6JDKDapxnuTwEGNl6Hwaxsdq
ldxGTzI6ORUv65YKVC1bSJXKOSLLNp/NNEsCim1a24HDi5xKlK3cwIXWSVU2
Xu5FotTN2lvzE4EKXZN8aIMXmb9cNLdHBP2FXiu1y4u85Q5U5Wn+FyiVV6sn
aC/SIcsZcTL8Ia6PS/bNNi9ioS+a03X6Fn4/xl5vTvImX2a+7/KsiMZ4c3vZ
n+lN/GIagW8TWu7u7INibxLXFfx2//BNXB+PfcLvvUnO25bKo80R+H241r2E
y4dkzNIbRztDsP1HCbOuPqRhl9jWtXEXgTowuS3bz4dMBrTu1rMIxvdNaOrM
NR9istwjyRECgarY2TWV4EMM9/CxLarxxHg7ZTjxzodEVXqsdtA+C1Tes9/p
/T6k6WiXQn29G8ZXcxE95UPuVx8DpccO+H72n//C6UtW9ayb/JNqg+sFLunC
vmTLwLtdMRZmQGkpnKIlfIkUj9sdeQd9oPbqiMlt9SVBbdJta8tVgcrszhnb
40vk+HsYHP9IEkopL1zhgC9p/xr8SGBOg1BrYlW8tvuS6aObv7m6GxNqUgte
SvuS89GHa5nKVoQKE+r5udaX/Anwuf9oqx2hmnQ/7+DH9hnpdKssg1CnXsx7
sfmScrFrVx4IuBNK/qTe3KgPCYmRcNsR4UEoaee7O7t9yGGeIpNmbi9CJeX+
8W70IdU/J2U4lvoRSi5AfD7Xhzg4yNrn/QkmlIjg4j/BPqSA6/y7Ms9oQtG+
NVteepP4f4RbMyRuEeqeuIx5qje5fCyjKa4R3WvdG3bfmxjFDLw9JxNDKKvV
hlOB3mRaXKdMtieWUJ0Hn+RreBOpXesyotQfEiovgtOy04vUZFuqZ11LIhT7
CD/3n3Nke/+i9RdMMgilEyxmc8STbJx+9Wt3WQGhnso+U9rgTjQTP9TrmZQR
am/RM/toZ3JId/ni77lVhFKwWRKg7kBuWL4PUnhZRyi1p2Z1SdakSm8d77Hl
zYRKeaftVHKCTIgLB7TcayVUKVfSfi1t4umxxfqGSDuh4peo3s5SJO+7BQzs
qzsI1afLnim7Dax89o4s1ekilFh3btxBTSjfsiO0nKOXUG6q+zt0jUBqWdFo
kkYf9v/fPy+yTWFdEfMQx9VPOB+pkwYbrYCaZ0t17+/H/o88Fa6xgZ/6xacq
Nw3ifpjwdozbQvCHjJ59W9A8M3GMWVvgs04wz1dA77Xy+LlgC1JuV0zT9qDD
OBZRfHZgFKFvfFMf3d1dXLfVDjJrh3Qt/NH0NlljdztwOsin+r0NTRkvUZ6x
gy5ly7WbQoYI1WYD5wbtwf7Xdv5L19DKwWcv4/d5uphn8VAEWvpfzpvf7IH9
SOFY0l20h0x3DOUA8ieFCyUz0FSQkZ2oAwT5vzWR7ETr1IzzGTqA1JsdMRsV
hgm1s7bmUZEDuJ0QEJToRud4mwvi/4tNytZ7mz6hQ+LzLuD/z/FfehtlhtHp
/rMT1x1h9/3w7QrTrPLXxQpjHIHjI5fpPvYRQtlanhJPd4R79hyJpnLonTtu
ybU7QoXnvHK0H3qvz2Ky2QlW3xo0YV83ivNpKIgrdoKdFzeIeEigO+LE3cqc
wNjdtHVgM5oSFiFVThB1rEm3XAndfS+tsckJeHiLDgRroEtFX74acII/l6Ll
KA/0qpTSUk4GDHodoBZq0ZzFoqFHGcDm4F/MbEIPrtVsMWSAmHG+b9c7tPoT
FRETBlgoy38v7EP71ZrdtGJA+/TqMZ8faIXR30ZnGFDj9LX1p/hnQomKUiui
GPDcLP7JjDeaenHWE88Xyu83zi8JQO88IPgLzx+vDJ7orLmIDnoi7YPnk2rN
51/VwtF9W2pdehkwsKNoT8S/6Mzcha1fGLBKqKNRuhY9za7OvZQJwXX8cxZr
x7A/cQ/53Uzg1IjWOiOGXvjRfFCVCTfKRR6EbEILyLYex/NTXOG6A2lb0Sl1
Fa543nqZsiVs7iC6b+7qeQMmfAk5IhZNoyVnsmecmHBCNVCjuhit0X3BNYYJ
3d+H+cvK0LaBJ/nuMsHmud77V1XoY1LrnuJ5j96w3j6jGV1NnDvicXyLii/G
DKFjG/UF0pjwvHK+xJZ3HPd32/bJEiaw653bvsgCnW4XzxhkQuiS3oV5a3SO
6v7UYSbww6GKWXs09WxmcJQJaxSEDUfd0NOzNw0nmLB1eY5bYwirfmwb7w8m
mLZ/TXuQjj7W7fFzCQ1Zp5wldi+g/e7LPpGiwSZ3el38oi/YnpJ4tjQNQjwe
q5csRZu/bnwlS8O5Al+BFkH0aKRpOZ7Hdwtd/eO0GX1M92iaCua3NQmddw3Q
Yt9+fDyE+bqYVPvfE+jYxNX5RzBf8kpttrNAq6txh2vScFkys1rREd0xbvWP
Lg3agcV5Nf7ouvr/jhhhfqPcEfUrBc35aPewNebH180iLJ+z+v/z/fppGlT6
e69VZqOFBmPkMf+IvTEUdLOE1X5HBAPzFYuxby4ybejZ6wHFLqz8klf75F/0
Lb7bTb40zHEdXFxwfALjf14rN5KG5ZN8t8pM0SlPSgcxX9rS3ClZZ4kWGkkR
xPzq1B33wx+d0NMh707fpqF8Y8I1jgA0D1vJ57s0ROxdJGCQjLbd/9ovgYaU
DfXxZmnooKSBi4k0vGa7q2iXiR5cGXo1iYbZagVD70K0d4hDKOZzpsetYh42
oPNfBbs9xXzLBUTHf7DKD22pyqJhn/71Z7O/WeXzBZ5gfmiifGLfH2qSUHON
oSHZNITOT1oKcqOTBA7uxPxy+vL6xB0b0CEPPwXn01D0yF8m5Aia2lzxuATz
qWDNwnAdVvnrfpZAw5SdsPYdfbSkWJcI5rMScs/op2boUc4bAZjvXsnvzmhy
RVeLTilW0GDQvEdlXSw69qyPTA0NXHu4Xxc9QHcvVm5Ev07q1DZPZD0PFnav
pUHB28f6/nO0AodhBubffBtehq2uRNet7FvaQMObq5dXFtSivVfNx6D9vx1P
MGli9e9yeGMjDV8qZ1/e6UKXVp3f1kRDDa00IPwNLVQUpNRCQ1D7Ipfcn2gN
6ngaeqda85zRf6z6A/birZjfrnDju8U5hfEhpcnRRkNI4bNdyzegTcrk099h
fi7pX5EliZ5TXMnfTsNMuM5RfVl0urOGK9rGetw2cjv6Vnvo5vc0qHHKRPLp
oKlteV4dGE9n5tY812eVr+WuRGd0VT3WPYHeqZrL/4GG9Rn2r8Js0DxKyx6g
21epHJZzRLu5531EhwdzNL91RntzFW/opGHheNIwlw+66WXXHXQOnD3zNACd
c+VHI5opc3BBMwTNLunG0UVD58InwWs30HWKlxzRN+2z4qRvo6VNN8agNZqC
NlffQwcVbXqNfpm4QXVpMqv8HXP+bhpceKeqktPQo+XRSmgprxKDw1ms8UYq
G6J7+sJ7hvLQYsfVzqBvaVk4XipCxzLyw9A6OXIzkmWs+Uo/fIxevH7Bv6IK
XT347RXrvu3KW07berTAz5eNaPev96IXt6KFcidZ93GyZoz1iR1oHY/YKfSn
il2pB3rR09fyfqNj5Zcp9w+gK7S0OHpoOBbbUXLhM6s+93EeNCdbiqb4FGs9
13cIoIHp1VY6y2qvo411v3ju3WFLq3m0x3Udlv/vfpL8//3k/wBJc06/
       "]], LineBox[CompressedData["
1:eJw12Hk4Vdv/B/AtiRRJcZuT1I0kylwsCUVRSERSbkXJkEo6ppPIzI6SK1LI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       "]]},
     Annotation[#, "Charting`Private`Tag$388186#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hk8VN//B3AqLbJHu5IQki1LSEcLogilEIlsM3NDZJvs0SJbRIhKlshW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       "]]},
     Annotation[#, "Charting`Private`Tag$388186#3"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hk4VO//P3CSJXvWFlu2IpEK7yy9VLIUiiJZUiopwlubfV/LclDyDm2W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       "]]},
     Annotation[#, "Charting`Private`Tag$388186#4"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7rbacKNs3v8o+qP3sauN4BL/8fEtu
+r53cP6VK9yvDia+hfNlD+SLmMu8gfO3Zh9h5b/7Cs5P6DH8cLPpJZz/Y1J1
x377F3D+Yr57kjMePoPz53gZFl3ufArnN+UkVmh6PoHzq5lXlRe9fQTnJzac
V7m24iGcP3Xv0xlzsh7A+bvua/CsUboH5ysLODiFzLsN52/S6sh69PgGnH//
6EYFM7NrcP5TnalG+7ddhvMF61aa6TFehPN1zN7rLP18Bs5vdnl7YWfFcThf
NGTdhEjxQwj7vh3lP6GyC85fevtp78uWdXB+bKDMltvJU+D8nVzVVw+VTraH
8U0fMco1RqyH85U/7P5pdWgnnO+5+OZZv4hDcL6rrxDz163H4fz++OsNBtvP
wPnH/WR5A4QuwvlvFUXrLs26DOeXlmgn9otdg/Ov3xEISjtxA85PqLR5zu5z
G84/rG3edZj1HpyvxrnnxRKPB3C+7J5sV9aOh3A+wy+mlUWPHsH53wP3xh1V
fQLn3zaJl1ZteQrnF4QLCCrdeQbnS055EsEi+wLOXxe9YPnnipdwfrhtvceJ
va/g/I1xuUpWf17D+T+4nJl3hr6F84MuWpvJzngH5ztwaE7g83kP50PzC5wP
AB1puD4=
       "]]},
     Annotation[#, "Charting`Private`Tag$388186#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{
     FormBox[
      TagBox["\"E/\[CapitalDelta]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Eta]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->(FontSize -> 16),
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    StyleBox["\"\[Phi]=\[Pi]\"", 
     GrayLevel[0], StripOnInput -> False], TraditionalForm],
  PlotRange->{{-1., 1.}, {-0.00352338501995364, 0.01649999999999999}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8831103680925694`*^9, 3.883110410668345*^9}, 
   3.8831104787152443`*^9, 3.891318485976151*^9, 3.910857180068707*^9, 
   3.910937640476475*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"38d1a5b7-9695-48bb-93f0-6eaba29ddf49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Delta]E", " ", "vs", " ", 
    RowBox[{"\[Eta]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Rule]", "0.05"}], ",", 
       RowBox[{"\[Lambda]U", "->", "1"}], ",", 
       RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", 
       RowBox[{"\[Lambda]\[Epsilon]", "->", "0.4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"matDoublet", "=", 
     RowBox[{"HtotD", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matSinglet", "=", 
     RowBox[{"HtotS", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{"Eigenvalues", "[", "matDoublet", "]"}], "]"}], "-", 
        RowBox[{"Min", "[", 
         RowBox[{"Eigenvalues", "[", "matSinglet", "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"pcorr0", "-", "pcorrm"}], ")"}], "//.", "params"}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Eta]\>\"", ",", "\"\<E/\[CapitalDelta]\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "All"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]=\[Pi]\>\"", ",", "Black"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.883111199537629*^9, 3.88311133200455*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"028e7c61-551c-4484-8279-53a7abab554f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0nk41QkXB3Br93fjyr5dxb2EUpaULJEWS4RekakkFZHRFBHijpDJWilb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       "]]},
     Annotation[#, "Charting`Private`Tag$388264#1"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk81IkbB3C55juuxn2MMGMc68oqclbrCqFSOrCtdIjarMgQk00UohCR
VmETG3LstqLheYpkoxw5MsIa1rHsanVMrvH7/v54Xs/r/d/z+nweRlCYz3FR
ERGRLHL+v8dSbR+9qaejd35qSD+biS3mfafv19ERes8/hygm3u8PY8U8oqOT
5SnGL+eYGMosuaFVQ0fDEM/B2AgmfqxffzakjI7rimjujDAmSs5MmK3dpKNR
VKHh6RNMNNpxvcwoko77/x6ZWufLxAixidsXzegY4DB2wtSCiZlucdHsXA28
5p17tGySgb46q+VhUhq4b5P9dVYhA+vcFFVMflRHbc89Q6L+DCxxUIsy/1sN
S2yiTCRoDLR5LmG65TDpqg/VxEsdPKTOH0xqVUWVvsuO5hd0ULVpb2Pe16p4
c3yDaMMmHYz9VCmovK+CeSazwpR32nhq8bOBNE0FJ5HmPO2ijesyDKtCLylj
oVk+071eCy3Z86evLSrhoRB6/pmNWvjJqERn6agSSpo3tb27tQH9w52MT75V
RExvmPCS24BeiV3GWt8oorVE326CrYnDUwtBeRUKeCCEfTCZT0fFkdX3SkwF
nPlqQUHmIB37CgWRg1flcdF5Ypr3VAMdPg/uKlyj4dv93WkPLTXwa7Vynapg
GvIDL7/qLFDHJGXd3eIl63EuirvhCaGOH7WfylRdk0MpQRHnIUcN45rtH80E
yuLfqV0SgklV3JWWIv3VDhnU8on38PRTxW8/i3S+t5BGr+kh/XNdKpi46HvB
jSKFSjx/PXE7FRQw4obuzRMouaazVlGljJfG41mZSMH+iPaBN2rK6OH6kCeR
K4kOet43PycqYcDryq3xFyWwwD9vfM+yIl6ZT72WvE8ctYQi58+eUEShpU3a
TTsx/K+91U4wpIDVGxQEJoaiSKmSKejap4Cxd9q89q6KYKl0sqRsszzqphTe
W+lYg+d/hXWx7OXxEuVU0tkfVkGzoZEVXU7D2K6Bp//ZLYOy6KL4Ln0aTg/d
entRYRGefdkvZu+5Hi+rq774uuEzNB+NyVqyl0NukZX8bMpH8N7y5L6imyyy
AuQ3tRgtwIC0S6+jhwyK1yYcDqich7fUC28+fCeN89sN5Jx8Z8HSrzVf7KYU
bt3s+H3I3Un4cDmh2a+bioG1t/f0pE+Cs/JV84evqZhg/snSLm4SWhNVWWId
VGw1KRPKHJqExrDO4ppWKnrryWVUK0yCxUE3OoNLxcMqvFpB0l8QaCox7FFK
Rc6X8C9JpycgatOR9q4LVORyiy4V2/Bh7H3slVELKi5MvPr3qCEfeKlnVkrN
qWggu3RIT5UP9m57DM6aUTHrWx/zso9jkLhYVSxtRMUQoehwZdUYLGQ7eexl
UFFl+zGrer0xuLUjZaMVjYo/NOvPdMr/CU1QxttN9nx/1mdfpsifIBWtNbLn
HwJ/NxBeKBkZBcVgt0f7ZglMb3toXH5rFFxK/PnfTRFoK0VL+n39KJh0vNud
NkpgTnrPllfLw3BjB89taxeBHtkHCpbeDME/UyODMr8S+DbXOPz6wyE45erC
060hMPj2mjMrZQic7iYzHaoITCwunfPaOgRu6SvXosoJbKwW2BWV8SCmrO2T
+D0CzV/l8nZwBqGo5reZjBwCVSXfquboD8AVk59rT58n76dWzH61bgCEQe6P
X0cTuFn2R2ga6ofK6936m9gE7lYyDJ7O6Adnx2BHsUgCU5nRv9st98FPX65c
w+8JFG5V8+V39oLXZaFX9RECJ9gHszbG9MC9Y3JtoTsJ1CycXHbe3wN5IYuE
hQeB+9oij/tt6oFhM+m4ZTcCW9QyrZP+6YahXZ7L2a4E/lz/xwjvSDc8vlL5
A/8bAoOWbY0ve3RBokNn65Q1gfm6f2TfNuiCq5Ej7J4tBPbsPCCsFu+C1OFv
joMVgZesp4rrOJ1gF31KcHczgY7nD84HnXgNas8HqHHmBOKqbXL9lg4oThgO
LjQk8/E+4D/xXzvMLw3rVhkQWHgnwmx9RTtICd31UJ/A+G0Vvcd02iEzMWFp
mkXg1osbGDTqS6j5LL7qyyCQKy7ScIL3AnLTJnoKNAg08dVMz8x+ASJKD5jd
6gT+VGIdyPV+AaNJbSBJOtY1XFKhuRVKJMbGo1XJf0jm+zSWP4fa9+9Ho5UI
fCz9fFaR0wwpeQuS03IEeqv0FWpvbIbx9iCKKekJnb98jceewU2Nu/9GyhJI
s5JAR5dn4B6YESErQ+DJQJfscNmnoP3k7PEjVLKfUF93DiC0Cc88aCQIzD53
XJgcjsDaa8zTJH1RWbp7eznAuF/d8rgkgRahV2Pu2DXCQHLY3hxxAg/Hl48/
usuFbs9XSwTp1Ox2r1diXPB94J8RL0Ygv0maudLeADXj+VfOiRJ4QzHt5aGA
x6AZw6xJFCHzNqzYHI51YNWT1bue9JxDx51kVh2UBmnNFKxR0PmkTETd3CM4
at87+UxIwY/cNLoy51fQf3fYwXyVgjo9FUkmY7XwXZ//Qs8KBT2nOuadXGrh
XW5/fjTpe/KyLWdla+DeF68XHcsU7NI3NUsNr4bV8D92xpJeZOebO5VXgVMI
tpiQftChMVhoVwnyXMmcvCUKigr8KjvFKmChsHnOh7Qf4/ZFYfsD2Kg8YEMj
LR1FNwoIKAOf/pbfbixS8FihvzCVVQplrsv8Q6S5L2/31M+VgGHadoou6dPa
mrGqnJ/BczjXoukLBVvcA3a5uhRDeM5HmwzSmpE/6Z6TLYLx85+2HCc9Y18/
v6P8LrBONZg4kM7PtMkrsSuAZwpH1NRI75ys3y7WkQ/v58SXPwkouGJrOxMY
kAeOTtDbT7riekNm01wO+JuWljSQ/nbC1laTcwMeZHR/X0RazuYJP0Y2E0x0
9pheJR1HZ6tU2aWDZYDVBJv0SAs7ODQgGRyyrmcFk952JvqxHucScN+dtPYj
vX3jgsIzOw6sMDv6dpEWTfjwmzUnAiTUn4a6kU75ZabyMOcoxG/zEjiRdmU3
K8auJDSVjkfEOpL+H3myokI=
       "]]},
     Annotation[#, "Charting`Private`Tag$388264#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-7.072930269531458, -9.234057710809001},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{
     FormBox[
      TagBox["\"E/\[CapitalDelta]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Eta]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->(FontSize -> 16),
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotLabel->FormBox[
    StyleBox["\"\[Phi]=\[Pi]\"", 
     GrayLevel[0], StripOnInput -> False], TraditionalForm],
  PlotRange->{{-6.931471664140845, 0.}, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {{{-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.001\"", ShowStringCharacters -> False], 0.001, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.010\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.001\"", ShowStringCharacters -> False], 0.001, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.005\"", ShowStringCharacters -> False], 0.005, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.010\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.050\"", ShowStringCharacters -> False], 0.05, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.2072749131897207`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.120263536200091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.0402208285265546`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.9661128563728327`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.8971199848858813`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.8325814637483102`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.7719568419318752`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.7147984280919266`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.883111222354224*^9, 3.88311133241967*^9}, 
   3.891318490950674*^9, 3.910857182030217*^9, 3.910937640552187*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"46a20597-1b26-4b5f-9aa2-4237164a783f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"E", " ", "vs", " ", 
    RowBox[{"\[Eta]", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Rule]", "0.01"}], ",", 
       RowBox[{"\[Lambda]U", "->", "10"}], ",", 
       RowBox[{"\[Phi]", "->", 
        RowBox[{"1.", "\[Pi]"}]}], ",", " ", 
       RowBox[{"\[Lambda]\[Epsilon]", "->", 
        RowBox[{"-", "3"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"matDoublet", "=", 
     RowBox[{"HtotD", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matSinglet", "=", 
     RowBox[{"HtotS", "//.", "params"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"bondingE", " ", "=", " ", 
    RowBox[{"2", 
     RowBox[{"Sqrt", "[", "2", "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bondingE", "+", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Eigenvalues", "[", "matDoublet", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "1"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"bondingE", "+", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Eigenvalues", "[", "matSinglet", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bondingE", "+", "pcorrm"}], "//.", "params"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bondingE", "+", "pcorrp"}], "//.", "params"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bondingE", "+", "pcorr0"}], "//.", "params"}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Eta]\>\"", ",", "\"\<E/\[CapitalDelta]\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]=\[Pi]\>\"", ",", "Black"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882531084503387*^9, 3.882531184336178*^9}, {
  3.882531507081664*^9, 3.8825315097179747`*^9}, {3.882531643022367*^9, 
  3.882531643111649*^9}, {3.882531683038197*^9, 3.882531694246636*^9}, {
  3.8828613321574993`*^9, 3.882861340147607*^9}, {3.882861482530208*^9, 
  3.8828615130194073`*^9}, {3.882861962292341*^9, 3.8828620059334793`*^9}, {
  3.883063138172586*^9, 3.883063149029088*^9}, {3.891318633809243*^9, 
  3.891318752831306*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"306e32f8-1861-43d6-949e-e775994231dc"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["2"], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.882531100856422*^9, 3.8825311848273487`*^9}, 
   3.882531510258738*^9, 3.8825316439158983`*^9, {3.882531683870098*^9, 
   3.88253169847176*^9}, {3.882861337962263*^9, 3.882861340516592*^9}, 
   3.882861527257558*^9, {3.882861959269738*^9, 3.882862006492477*^9}, 
   3.882864226551268*^9, 3.882864288390901*^9, {3.883063109219474*^9, 
   3.883063149546913*^9}, {3.891318637054944*^9, 3.891318753302012*^9}, 
   3.9108571837101*^9, 3.9109376405879498`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"f9647708-942e-47a8-8611-b7a99f94b1d1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw113k4VV37B/AVjZLUG006iRKSCilKWz3Ck4xJikiDilPhsQ0RkgqpziMk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       "]]},
     Annotation[#, "Charting`Private`Tag$388351#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Hk0Vd/7B/AjiQZjUZKKpEiRUJGuJJKhjImEEiXhQ8YiZOYeypCkMiVT
mTOEXSKEMiUlhRCNMpSk+r7vWr/fX3e91j1n73333cPzPGLHnQ1PzqMo6gQb
RbE+tzCEPv77941Q87s+pbNFE+df68J+zcKFp05mwwXFWyUnp+EHg8fuwd/P
Muo+j8PNHD1FsPxGveMjn2Cd+Lb7sNugOdU/ApcZ76+ES5JP3Xw1AB/iZFTD
P0w9dnW+gU+6lBB4O3/Q65aXsIxR1iPYq/my15MOuMZ15WO4MviW0MNWWPLK
ojr4N+NuSUUjbHvOi+Vds5WGxY/h/W9OsOxb0jieVwNXRLWw3q9x6qYzK2C3
/UW18L+NQzIpJbBIxzJWf2rvvz+9lg/rfp6sgQNu/DsVmwPHHTlYBdce5uZk
3oaN30hWwOwCIrdDUmC27T6lsEbLxr3+1+GBTdqFcHCI0oB3AizlG5sHP1HT
uOh2GV7wxewOzPXbQPRsFBymei0V1i61emAXCpfKGV+HI5zPHrEOhIPCwuPg
FqnzP4/4wuULdjJh7qGweCMvWO7s8WBY/2bCNj03ONGXwxeONsto13SCY3+J
nYPbBIqc1U7DxWllDrBhaGvuNitYNVDPFI7d06u92Rx2UNHTgbt+j36QNIEV
N9QzYFOX+RIrdWDv66s2wFelBWqXasL8mb+F4Z6hNdbce+DUDwZLYIsjKsnU
dnj90hPfqGiSvFRbeXYrnOcn2g+/bTXtmZSBTST022BrdddlH8RhlbX8+bDt
puyoVh64akTIDr49fF+6YSFMZC8YwiO36hofzodvlJrshk8v659fMvuVUA2e
tstgpz9Cvkkj8NX2sYp/NMkvkxCJG4Bd/oylwuP/yVcw38BrbI+Gw64jetP+
HfCNdwmmsOfzoLP2NbC9j8XHvzSJ+uTxcqocPrj0fDOcxnl6T2AxfDfjey7c
wtATvJEFH7MddIDFCwSrO67A8rua+v/QZEcL5wZrJpzme7UK1hv9FfMlFDZZ
VXkV9lr71pbLF34t9lsHfhaTuWS3PRwmciJvjiZDeYkezTawqWBzIPyrMaLf
7Ch8/2mQGSzB5lziZgB7C35mg33+2340WwXWHPTX/U0TScPG3GV88KUar4e/
aLLLqVIwbRFsE9EVCRtE5F2U5YDVH1wwhS/UxhgdmP1CqKmJgrEZmnTIH/l9
cQi21rjFCfsu/XjgUznMcNES+0GTK7JvSryK4XvDagPTNMnSebZ6wT1Y7FBA
CtxxqWhibTrslvFiFbxxyifJlAmfzK5dMkWTrq7FHx/ZwNfqrJu+0yTAtrQm
9yh8YGNuILxl6lhs/GHWeE4dVIHDlhbtOq0HT1hm5IzTRNXQLJpvJ5y6yivg
G00yn2coWPHB1X0hvF8wv09VL87VfCaUs7Rq7gearDf/YDRSAVfXKxyEO8Zi
NraVwBZsvhMjNJFZONSengNv2fxXCR7QipDQSYCLVz0oG6LJgfrupmtnYTud
vqsDNBF96Lxs+yr4bt29ttdYDwKK55SXw+sCTlnDPidnO1UFYJVwl2+vaNK9
KDhWgwvuNHNYDMeYJAkYTn0i1JfZOeWXNGH/VMd3tgU2UTvm1UmTMcGV3OkX
4DZ9bodmmiSeeueY6Qlz75z3/ilNNB9ktGS7wteUdlnAadayUQWn4GA1P+0m
mhzN1VhcYwxbWcmLNtDkuZrzwlcy8KSQcGotTUrP1HHw9n1E+6PPV1Rgva51
2pr5EjZoNXQsp0ll13JL1Q54MuFrTRlNHqqeKTnTAL80dLa5T5OnvAInGgvh
oYqI68U06S+2ehgQAv/n1Pn+Lk0Wzc36TMnCW3hnH6XShFmQkRkpDcfMvf6Z
QhO+k/od4uvhHo9GGVjwWaqUwUq4KLAh9iZN1qbs77k7H7bn1DG9ThNFjQRF
+1dj2B88fHfjaGIdtXX8VSAspdh+MwTzXXIlpNUXfjZPpD6YJvFvJlc98oIv
dAR/DMJ4Ze5rZznBazZXy1+iybZW5XQPc1jrUXb5RZos4NEwXSoPx3RuTfKi
SV60aZXuwCj2m0hZ4WmazFw5H0YYsEbMvrXaNPmw6tFHTWV4VebyaS38v5kL
9J4pwAKKzY2aNCmuvMzfJwXv4X3hqEETp8E7SbNLYa5R+zsMmrzf2pWnOPqB
ULxFm0YUsf/bZNpzY2CHdKVQMZqk87wVThwYIdTqoXTGNJNcsWBw7nwD37po
0jbJJIFZKVOvuuFnXT1WE0xyXP3Ec5EWOJDf6Pw3JhH3GA26dR+eTlyUMcYk
aX0T3zIj4XY+mao+JknJ43xSqggbjDnMr2eS5ANbXTvDh7G+RX3fRjOJxOID
T9uCYNfQ87tpJsltPi7+7CIs8vjojSgmqdSN62h0h9/bPzkcziSv9H/K19jA
iec2k0AmETKqnszaCSdLs5u5M0m0hba739gQ1kNPbP4RjN/RxktKGy4LyB1a
zSTn2XM8Xb8MEmrRE852OorY+D+X6M4aIJRZQWH9RCSJrx5OTHboJ9TfnPFQ
jUhS+W7jkjzxt4TS04rMdoog6/jU1I1v9hJq146q1dHhpEg6zGHwfQ+hLg83
KweGkXf1hWuVlLpxnxeusLQKJcMy8fLkfiehbgcZh+4IIfx+2Upb2NoJtY2f
l7s/iMgofZO5PdmC/7sntTnsErmk8aWtwqsB56Fts8O/ACJofC/myPJatGd6
+4SDPyn6Uc/bKFFJqJzEjfH1vuR27zBzLOgeofwiPnAf8yGvLwjdurEN1o3P
UTTwITyrtQoMBu8SandQ+lENH+JhndVRwYBjknZnSfsQzWGH5RGzudgPV/SV
fnqT0a/fUqRdsgk1q+InG+NNpOfNFp+xyMD+u+2W/siLHEuXrl+zCL45k1pa
4kWuaFh0d5anE+rJ7r0Nd7zIbEjVjIoQrGE5Msr0Is2LL6ouaU8l1NpfQ+vN
vUiPNBd9hHkT5/kh97AJT2JpsKqk90Qcofge+P0R9ySfJ6d3utfFEiojcele
IU9yIeE54VkPKz86GrbQkyT3BjbvGbmM+852qcC4Bylp7qg/2E5jPCqa4tUe
JH/Kcd3o6yBCLaNPbz/sQZ7tXCsrknyJUI5e670PeJCvfp3K+paBhEpwLalU
9SBmAucyTpGL2C8HjVUlPIiRCs88tiZ3nBcbB9S+u5Mr9eeE7XXcsN75LgQM
uZO2g71yra0uiAct2WtfupPrjYeI/G17tF8yp17jTlb0iX79m30c402Lv1To
Tja9f7EzwdKCUE5/g+sy3InkEperW+wNCLVyhl6Q6E78uzZ2iTxWRf/mjvqR
7kSGt8+BY7MEg3oTlCka7E66vwfe4pvZz6By1GyqL7uT8YMbJpxdTRnUTcNu
75vu5Hys5tMzCtb4XiVkR647+evnff2W7EkGpV/S+rMM7TvkOXZKOzAo61Va
ZXXu5PHa8NAbfK4Myn+vrtJbdxKUIO6ynT7HoBRePZj+6E40l1SZtS/2ZFBZ
z5aV/nQnjT+/SnFwXmBQW767bOP3IPb20nb3/wYyqK9657doeJCKRedf1LrH
Mqgoa41ZXk+SslmwM188jkHlJRxqEvUkIYfy25Kfw+dOzUvc5EmME943e0gl
MCguOz0FLU8yLqZbK92XyKB0U3ef8vMkkjtF869o3GRQfCl+Dz57kqZiK43C
8AwG5fWZ51+jF1EcZFsdYJbPoN76+3td9CHrxh/8Uq6tYFDzOENE7vgS7fRX
rfpmtRhPpMYbX3+yT0+Afbq0gUHtr41m5w8k0VYv/eXKWhjUtz2Uttcl0qAv
yn1IoB39zUvvHQ0iX8QE/TqSOhmU2tuM9ZtCiPu5TTbRQt0MqtqwXtcglLx8
w2do19jDoDIevlrmGUasvXd94NTtZVBC94v6XcLJ403bIx5zvGVQZZfWiZ+M
IJILq0Yz9vczqMas9Ey5SCJadWYfR9gA+j9r1DwQiX02L9t1cJBBpUef6A+P
Ij8Nqo/Vrx9iUG6JTlr8OL9e5fft3gSPanjYLWUSHpu0o+VycHI+b5Agk0i6
hJrnqsB9pr8qhZnEmDYwvWwA71pWvFycSQqeDutZ+sJhA8JMeSY5vZdHdboL
nqgIcTBkkl4FK5H1QcMMSkOpbAHOX7tfirzB4XDhlxX1OJ/Hq5ewD9Owa5t8
4GUmma9V+THjGtyQFzMTxyRbjghWSuTDzl3/XlxnEn/fZjOJ16z2MucbZ2N8
T7YnrJMbYVDPClysHjOJy2E+fvE3sFmd3FPcL8ezZJPWD8ACD4XFcP+Y/NJf
JzUCr8z/7fGDSZSvMxXlxmHN0tw1v5iE490i893zPzCovcH1tn+ZJMmOI91c
BtY9JFXDRZM691mF2AvwHZ/Z/FU0EY4bMpsvOsqg1OMXpO1B/HFpjdA5cbjN
X6tdnSamruad7zfAN0rO/NuLePNQm95jeTg82coM9+sS7ir1wP1w7T/qzwGa
/A2OlaHOwcV0CL8x4mdPdWruKRwy5edwkibz7H2rz7TBdY7THnaIL0zLfXpf
wAJHjgba08RSYct0ZT/cIfcnHvd997jwR+8fsPPBhIKzNGk6/b3zp9gYg5ot
Dyh2p8k9i5Q7k17wSz2hScQXCi/XzS7wg2e0W58h/nhgeEd35SW4+UNaNuKT
Ru1739WYcIBZ7tEw3P/bq1ToVJhPRbk8kiYrlvU83/gUTta+tu8KTQJbeGcs
RT4yqEuWGQ8QD3Htjz3w31pY2q39/C2aRD8WuhG0HlaL26CC+Cm5UlQ9Vxbu
Uz9UhnirLGtT1Mxe2M0k+XYGTT4Haa2NdYQlNOzNc2hyWPXi/sZqmHsLx4ZS
mryZHuGtrYVPBxc2wcfv6b980ABfEbp2BvGe45rVdvntsPBykbuIBwPZqi8l
DMP7BickKzEf9bM1ttyfsP4ohR81NJmv76HIZgl/iVjC0UiTiAVv52Zt4L05
RdEwL9lXN2UHmzrdEEa8ulJO0GjUBTbjUd+EeFZWoMTleRCs++z5vhaamHd/
z72RB6uK7TZro0nhsbPiynOw0c3TU4ifj5eOi6awfcb8yLK59tBk2ZJzwgs4
4Raehq+wR4UPXwc/zLX53TDib+VlYX9Pb4AT2XSe9tKktint9TVD2PqOjeM7
mritlez+dxietlnYB0t4ZreftITVNg3r9tMkRKKgcespWPiwsjTyAZ2L1feb
fGHXhSd7B5HfKPRc+ZUF56guXoF8IjjSgra6B9M+qy/ASoNvw+uL4RfOZ97B
idHD/pdr4KGPxenITyw/TjhJdcEC37nWjdHIf7l1jvyD5U/w//mEeHTRXvYK
ky8Mao8GlxjyI4GvPHG15rDc/nF7eFP7a4kWKzhhj+I9+NhVV813p2Fj2Zc7
JmjyeF1aOIcffCM3UHOSJvQuNj7DTHgmvnQvK59b05pikQs3DTP94Ufzrm09
WQDnRjVUwVONckZelXDktNU25IPmJtYJN5/Bsk0ywj+RbzmRVZ9+wJnDrg3I
H3cbRN6d+g1f4w+Yhc0UDu/+S31lUB/eT8kg/4yY/WrFvxh+EsUTA4+HrE7f
vga+aMt/cJYmVbd8pYK04JfxMQXIb7sDtSuZuvD3BcKv4W8nBXWuGsALLRaz
Ix8Wl7nrmGPBer58ixEcWv4mv80Z5rvl+Rk2bFdREk2EA7x12ZG/L1JZ/Kjq
BizWrr0BfpTxWudoOixvdPkALOflbXP9Hnx3HxUN86wpixKuh+tG7Hn/0eRJ
WMjyiqfwufiHm2HfCZM0szY4UdtOB/5cP1V2tRfO3pwUBDc5yr8XnGD93ta7
X2H/bjan0p/wn8tenFQ02aHWPmP8Bz4kG7sGzlzqwhPH9Q33mWWFHnzMl3Ft
Gw/MkVp/Ahb8wCPRuRTeuH6dNxxUeXenwBq416gzFd4l4VtXKMF6vlCyFJ5k
6h40kIYTilsa4OM2n2xjFOGxJQKf4JXNld9kVWBjwaLfcLtChM9zNThIMnMx
q37GJRXDowtb1EdKwTP/zay8ZwAXsftth/N7G27rHYbN8+o14NX5dg+ijsNp
yaaWcPcKJU2ZU7BMXMopmBnI0d58Fr5usscNnjPJGFnkDSfFhYWw6onE7b8c
P1jwkWw0fEZq75x2EHxAUPYqLB4rEDoWDpuNhtyEX88N8IdHw1qXt9+GL9sV
Jm+Mh1fY78mF97f5b2hMgiMeZhTAlPKhIvsU2GTKhlXfK0tfo8qZyZqvI96s
+p8T97eGzFzW+/s+seqDkp41hpqF8BBPOaue2dfP7Bu+zxr/kn5WfTHugOWp
4Cr4RNwJVj1St0RmUqIWVplTZ9Ur2VfP+dY1wGxJfixXhjZz2bbCPo+FWHb9
nhTL3glrP1vMel/awmF1eg88w3uM1f5A3c5s9bfwcB83q//ELQsVBt/DLkwR
1vgOJfbUBIzBpW6h5az647wsbbFvcNuwQQlMznh2PZyCq3ecz4c9XmhaWc/C
io/Yc+D/qw8z/r8+/D/f7T1a
       "]], LineBox[CompressedData["
1:eJw12Hk8VN//B/BLKkmIqBSypCxZyr4dSaIkJImsyRaZudeghTShCAlJRcmW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       "]]},
     Annotation[#, "Charting`Private`Tag$388351#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hs8VM//B3CKSJJERbmEFKlUQkUjVOQSKrlGfeRe+WgtikhLyB5KSSJi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       "]]},
     Annotation[#, "Charting`Private`Tag$388351#3"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hk8VN//B3BKkYREHymSKFtItha9JVkqhZIta9ZsY+7NVjJJRdlCkqgp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       "]]},
     Annotation[#, "Charting`Private`Tag$388351#4"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7K0TWuT+sKtkf1H52tXE8gl9+viU3
fd87OP/KFe5XBxPfwvmyB/JFzGXewPlbs4+w8t99Becn9Bh+uNn0Es7/Mam6
Y7/9Czh/Md89yRkPn8H5c7wMiy53PoXzm3ISKzQ9n8D51cyryovePoLzExvO
q1xb8RDOn7r36Yw5WQ/g/F33NXjWKN2D85UFHJxC5t2G8zdpdWQ9enwDzr9/
dKOCmdk1OP+pzlSj/dsuw/mCdSvN9Bgvwvk6Zu91ln4+A+c3u7y9sLPiOJwv
GrJuQqT4IYR9347yn1DZBecvvf2092XLOjg/NlBmy+3kKXD+Tq7qq4dKJ9vD
+KaPGOUaI9bD+cofdv+0OrQTzvdcfPOsX8QhON/VV4j569bjcH5//PUGg+1n
4PzjfrK8AUIX4fy3iqJ1l2ZdhvNLS7QT+8WuwfnX7wgEpZ24AecnVNo8Z/e5
Decf1jbvOsx6D85X49zzYonHAzhfdk+2K2vHQzif4RfTyqJHj+D874F7446q
PoHzb5vES6u2PIXzC8IFBJXuPIPzJac8iWCRfQHnr4tesPxzxUs4P9y23uPE
3ldw/sa4XCWrP6/h/B9czsw7Q9/C+UEXrc1kZ7yD8x04NCfw+byH86H5Bc4H
AOkDreI=
       "]]},
     Annotation[#, "Charting`Private`Tag$388351#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{
     FormBox[
      TagBox["\"E/\[CapitalDelta]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Eta]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->(FontSize -> 16),
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    StyleBox["\"\[Phi]=\[Pi]\"", 
     GrayLevel[0], StripOnInput -> False], TraditionalForm],
  PlotRange->{{-1., 1.}, {-0.015140090097020664`, 0.004999999999999994}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.882531100856422*^9, 3.8825311848273487`*^9}, 
   3.882531510258738*^9, 3.8825316439158983`*^9, {3.882531683870098*^9, 
   3.88253169847176*^9}, {3.882861337962263*^9, 3.882861340516592*^9}, 
   3.882861527257558*^9, {3.882861959269738*^9, 3.882862006492477*^9}, 
   3.882864226551268*^9, 3.882864288390901*^9, {3.883063109219474*^9, 
   3.883063149546913*^9}, {3.891318637054944*^9, 3.891318753302012*^9}, 
   3.9108571837101*^9, 3.910937640693263*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"7698d4c7-ec87-4780-be87-b54ec5c507e1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SECOND ORDER", "Section",
 CellChangeTimes->{{3.8743771233571863`*^9, 3.8743771247816353`*^9}, {
  3.882862627258788*^9, 
  3.882862627828333*^9}},ExpressionUUID->"f6fc3277-b233-4843-a5c1-\
e17dfac55d5b"],

Cell[CellGroupData[{

Cell["SINGLET", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 
  3.877501948094296*^9}},ExpressionUUID->"5079c04b-67d2-4a38-b682-\
393535854ddb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "we", " ", "set", " ", "\[Eta]"}], "->", "0"}], ",", 
   " ", 
   RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "particle", " ", "hole", " ", "symmetric", " ", 
     "\[Epsilon]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U"}], "/", "2."}], " ", "The", " ", "first", " ", "order",
      " ", "already", " ", "has", " ", "corrections", " ", "away", " ", 
     "from", " ", "this", " ", 
     RowBox[{"point", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.891318877825652*^9, 3.891318896663266*^9}, {
  3.891318948120309*^9, 3.8913189663445387`*^9}, {3.911018263931377*^9, 
  3.911018282965035*^9}},ExpressionUUID->"0efea489-54bb-4863-837f-\
a1281a2be416"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"term1S", "-", "a0S"}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Eta]", "->", "0"}], ",", 
    RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", " ", 
    RowBox[{"\[Lambda]\[Epsilon]", "->", 
     RowBox[{
      RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eqS1", ",", "eqS2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", "eqS1", "\[IndentingNewLine]", "eqS2", "\
\[IndentingNewLine]", 
 RowBox[{"solS2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"eqS1", "==", "0"}], ",", "Ei"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8828626644014797`*^9, 3.882862713191969*^9}, {
  3.882862743464028*^9, 3.882862761141491*^9}, {3.8828628346336193`*^9, 
  3.8828629300523233`*^9}, {3.882862991664198*^9, 3.882863016619966*^9}, {
  3.882863072753393*^9, 3.8828631029516907`*^9}, {3.882863175339904*^9, 
  3.882863272949094*^9}, {3.882863356050617*^9, 3.882863430060721*^9}, {
  3.882863571493607*^9, 3.882863572322117*^9}, {3.882863613513362*^9, 
  3.882863614961632*^9}, {3.8828638668797407`*^9, 3.882863867659951*^9}, {
  3.883111068017541*^9, 3.883111068581126*^9}, {3.891318820477754*^9, 
  3.891318864657028*^9}, {3.891318902127407*^9, 3.8913189319093227`*^9}, {
  3.891318968802607*^9, 3.891318971648698*^9}, {3.9110182496756487`*^9, 
  3.9110182563420477`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"43fc1770-84c2-4901-9bd0-769b990751b1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["\[Lambda]U", "2"], 
           RowBox[{
            RowBox[{"2", " ", "Ei"}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]U", "+", 
              RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], "Ei"],
           "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              SuperscriptBox["\[Eta]", "4"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
           RowBox[{"Ei", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], "-", 
       FractionBox[
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Delta]", " ", "\[Eta]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"]}]]}], 
      RowBox[{"Ei", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]U", "+", 
          RowBox[{"4", " ", "\[Lambda]\[Epsilon]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["\[Lambda]U", "2"], 
           RowBox[{
            RowBox[{"2", " ", "Ei"}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}]]}]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]U", "+", 
              RowBox[{"2", " ", "\[Lambda]\[Epsilon]"}]}], ")"}], "2"], "Ei"],
           "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"Ei", "+", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Eta]", "2"]}]]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              SuperscriptBox["\[Eta]", "4"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
           RowBox[{"Ei", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]}]]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.911018302028363*^9},
 CellLabel->
  "Out[181]//MatrixForm=",ExpressionUUID->"c84edbfd-366c-451c-94ee-\
ff59908d6c6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["2"]}], "+", "Ei", "+", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", 
          RowBox[{
           SqrtBox["2"], "+", "Ei"}]], "+", 
         FractionBox[
          SuperscriptBox["\[Lambda]U", "2"], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"2", " ", "Ei"}]}]]}], ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["2"]}], "+", "Ei", "+", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", 
          RowBox[{
           SqrtBox["2"], "+", "Ei"}]], "+", 
         FractionBox[
          SuperscriptBox["\[Lambda]U", "2"], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"2", " ", "Ei"}]}]]}], ")"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.9110183020318527`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"0acafb01-195c-43c4-b2e7-3de2d3df36ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["2"]}], "+", "Ei", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[Delta]"}], 
           RowBox[{
            SqrtBox["2"], "+", "Ei"}]]}], "+", "\[Lambda]U", "+", 
         FractionBox[
          RowBox[{"\[Delta]", " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"4", " ", "Ei"}]}]]}], ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["2"]}], "+", "Ei", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[Delta]"}], 
           RowBox[{
            SqrtBox["2"], "+", "Ei"}]]}], "+", "\[Lambda]U", "+", 
         FractionBox[
          RowBox[{"\[Delta]", " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"4", " ", "Ei"}]}]]}], ")"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.91101830246838*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"40e74138-6823-4f11-aa87-4f31b0b62680"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SqrtBox["2"]}], "+", "Ei", "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Delta]"}], 
       RowBox[{
        SqrtBox["2"], "+", "Ei"}]]}], "+", "\[Lambda]U", "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", 
       SuperscriptBox["\[Lambda]U", "2"]}], 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox["2"]}], "-", 
       RowBox[{"4", " ", "Ei"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.9110183024713573`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"d4dd39d5-74c4-45b1-bb6e-34208b619ade"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SqrtBox["2"]}], "+", "Ei", "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Delta]"}], 
       RowBox[{
        SqrtBox["2"], "+", "Ei"}]]}], "+", "\[Lambda]U", "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", 
       SuperscriptBox["\[Lambda]U", "2"]}], 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox["2"]}], "-", 
       RowBox[{"4", " ", "Ei"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.911018302473825*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"f7b00e1e-3dc4-458f-9a3a-d2a7b64f546d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Ei", "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{"104", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "573440"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"258048", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"]}], "-", 
            RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
            RowBox[{"768", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Lambda]U", "2"]}], "+", 
            RowBox[{"704", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", 
             SuperscriptBox["\[Lambda]U", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "1048576"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"104", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Delta]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
              
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "573440"}], " ", 
                  SqrtBox["2"]}], "+", 
                 RowBox[{"258048", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"]}], "-", 
                 RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                 RowBox[{"9216", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
                 RowBox[{"768", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", 
                  SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "573440"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"258048", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"768", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"704", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "1048576"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Delta]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "573440"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"258048", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"]}], "-", 
               RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"9216", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
               RowBox[{"768", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Lambda]U", "2"]}], "+", 
               RowBox[{"704", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
         ")"}], 
        RowBox[{"1", "/", "3"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ei", "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"104", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "573440"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"258048", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"]}], "-", 
            RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
            RowBox[{"768", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Lambda]U", "2"]}], "+", 
            RowBox[{"704", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", 
             SuperscriptBox["\[Lambda]U", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "1048576"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"104", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Delta]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
              
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "573440"}], " ", 
                  SqrtBox["2"]}], "+", 
                 RowBox[{"258048", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"]}], "-", 
                 RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                 RowBox[{"9216", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
                 RowBox[{"768", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", 
                  SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "573440"}], " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"258048", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
           RowBox[{"9216", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
           RowBox[{"768", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Lambda]U", "2"]}], "+", 
           RowBox[{"704", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Lambda]U", "3"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "1048576"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"104", "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Delta]", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "573440"}], " ", 
                 SqrtBox["2"]}], "+", 
                RowBox[{"258048", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox["\[Delta]", "2"]}], "-", 
                RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{"9216", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
                RowBox[{"768", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"704", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
          ")"}], 
         RowBox[{"1", "/", "3"}]]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ei", "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"104", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "573440"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"258048", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"]}], "-", 
            RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
            RowBox[{"768", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Lambda]U", "2"]}], "+", 
            RowBox[{"704", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", 
             SuperscriptBox["\[Lambda]U", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "1048576"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"104", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Delta]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
              
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "573440"}], " ", 
                  SqrtBox["2"]}], "+", 
                 RowBox[{"258048", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"]}], "-", 
                 RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                 RowBox[{"9216", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
                 RowBox[{"768", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["\[Delta]", "3"], " ", 
                  SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "573440"}], " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"258048", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
           RowBox[{"9216", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
           RowBox[{"768", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Lambda]U", "2"]}], "+", 
           RowBox[{"704", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Lambda]U", "3"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "1048576"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"104", "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Delta]", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}], "3"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "573440"}], " ", 
                 SqrtBox["2"]}], "+", 
                RowBox[{"258048", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox["\[Delta]", "2"]}], "-", 
                RowBox[{"6144", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{"9216", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
                RowBox[{"768", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]U", "2"]}], "+", 
                RowBox[{"704", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 SuperscriptBox["\[Lambda]U", "3"]}]}], ")"}], "2"]}]]}], 
          ")"}], 
         RowBox[{"1", "/", "3"}]]}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.891318848359253*^9, 3.891318865162795*^9}, {
   3.891318904550494*^9, 3.891318932391666*^9}, 3.8913189726434593`*^9, 
   3.910857186982799*^9, 3.9109376407760773`*^9, 3.911018302494339*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"2c517c09-34ac-4151-8c9a-8d4f5194d16d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"singletSol", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ei", "/.", "solS2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.882863561479063*^9, 3.882863603826418*^9}, {
   3.8828638367668877`*^9, 3.882863861953517*^9}, 3.891318810154684*^9, 
   3.910857191750114*^9, 3.910871524611861*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"8cee6106-62ed-4c39-99b4-fd34d74be0a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"104", "+", 
          RowBox[{"5", " ", 
           SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"104", "+", 
          RowBox[{"5", " ", 
           SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"104", "+", 
          RowBox[{"5", " ", 
           SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8960"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"4032", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U"}], "-", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Lambda]U", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           SuperscriptBox["\[Lambda]U", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "256"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"], " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}]}], ")"}], 
              "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8960", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]U"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"], " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "336"}], "+", 
                  SuperscriptBox["\[Lambda]U", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]U", " ", 
                RowBox[{"(", 
                 RowBox[{"144", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]U", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.882871474544546*^9, 3.8913188126852713`*^9, 
  3.910871526015679*^9, 3.910928587125987*^9, 3.910959779001563*^9, 
  3.911018307010045*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"7692e0f4-f1cd-4cd4-a879-7152bfcba89f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DOUBLET", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 
  3.877501955985345*^9}},ExpressionUUID->"ea38504b-17da-4c72-890a-\
763a37cd3675"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"term1D", "-", "a0D"}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Eta]", "->", "0"}], ",", " ", 
     RowBox[{"\[Lambda]\[Epsilon]", "->", 
      RowBox[{
       RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqD2", "=", 
  RowBox[{"FullSimplify", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solD", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", "Ei"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.882863297828076*^9, 3.882863348314186*^9}, {
  3.882863670011333*^9, 3.882863699074456*^9}, {3.911018325886333*^9, 
  3.911018342657263*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"8d210e32-0841-40b8-bf96-797a61320a52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SqrtBox["2"]}], "+", "Ei", "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Delta]"}], 
       RowBox[{
        SqrtBox["2"], "+", "Ei"}]]}], "+", "\[Lambda]U", "+", 
     FractionBox[
      RowBox[{"\[Delta]", " ", 
       SuperscriptBox["\[Lambda]U", "2"]}], 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox["2"]}], "-", 
       RowBox[{"4", " ", "Ei"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.882863304324254*^9, 3.882863349509807*^9}, {
   3.8828636769949627`*^9, 3.882863699557415*^9}, 3.891318997927677*^9, 
   3.910959780396957*^9, 3.911018311501099*^9, 3.9110183458506804`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"fd0bb644-1dd4-4453-819a-e231882c8c8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "equations", " ", "are", " ", "the", " ", 
    RowBox[{"same", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eqD2", "==", "eqS1"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.88286389749865*^9, 3.8828639212373943`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"745027af-ddd9-4946-af7b-125cf99fca66"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.882863901565596*^9, 3.882863921856859*^9}, 
   3.8913190005960417`*^9, 3.9109597805996*^9, 3.911018312860751*^9, 
   3.91101834706249*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"064c1dd5-5615-44f6-912e-fc5bff808d40"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.882863901565596*^9, 3.882863921856859*^9}, 
   3.8913190005960417`*^9, 3.9109597805996*^9, 3.911018312860751*^9, 
   3.9110183470651608`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"87856d80-4283-428f-bf6c-3ae3a0477b6b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"doubletSol", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Ei", "/.", "solD"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.882863681984935*^9, 3.882863691670003*^9}, {
  3.882863831090845*^9, 3.8828638431585207`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"499c5a31-4d25-4ed1-94db-7abb571bd185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Taking", " ", "the", " ", "difference", " ", "of", " ", "the", " ", 
     "solutions", " ", "gives", " ", "0"}], " ", "-", " ", 
    RowBox[{"the", " ", "solution", " ", "is", " ", "the", " ", 
     RowBox[{"same", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"singletSol", "-", "doubletSol"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882863844892044*^9, 3.882863891755404*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"dfa3308d-dd2c-471c-af71-4e493b90fcc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.882863852346386*^9, 3.882863893416648*^9, 
  3.891319007502046*^9, 3.9110183671025753`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"74d2a361-cc63-44e4-9955-e0b69af4b99b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 844},
WindowMargins->{{0, Automatic}, {Automatic, 98}},
TaggingRules-><|"TryRealOnly" -> False|>,
CellContext->Notebook,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"35d2c38f-3d74-46be-9dc6-3aa8e4adb0a2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 55017, 917, 487, "Text",ExpressionUUID->"78f62512-a89d-4f34-8e26-a827b0e479d4"],
Cell[CellGroupData[{
Cell[55600, 941, 149, 3, 69, "Chapter",ExpressionUUID->"b90a8635-cfc8-4078-bf3e-9d85cfae9880"],
Cell[CellGroupData[{
Cell[55774, 948, 709, 18, 53, "Input",ExpressionUUID->"de3f8252-7173-48f5-995b-c1b5d0274a25"],
Cell[56486, 968, 2801, 40, 70, "Print",ExpressionUUID->"402e464a-7d63-4152-9ce1-3c92885e8983"]
}, Open  ]],
Cell[59302, 1011, 1727, 26, 52, "Input",ExpressionUUID->"d19c53aa-d0bc-4874-841c-5b09f20601b3"],
Cell[CellGroupData[{
Cell[61054, 1041, 4530, 131, 157, "Input",ExpressionUUID->"ad48c2e8-3c5e-4ef3-9f8d-2c89d6ae75ed"],
Cell[65587, 1174, 4290, 120, 70, "Output",ExpressionUUID->"90d80d05-a6d7-4210-81b5-6cd3d772b5b8"],
Cell[69880, 1296, 4428, 125, 70, "Output",ExpressionUUID->"b3632f9e-28a2-4cb5-9d90-0c90ad90cbb5"],
Cell[74311, 1423, 2897, 74, 70, "Output",ExpressionUUID->"200845bd-d8ed-469e-a610-093e516d0166"],
Cell[77211, 1499, 4316, 123, 70, "Output",ExpressionUUID->"a141668f-9975-4ddc-a3fd-e8b2f671e4d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81564, 1627, 1312, 31, 94, "Input",ExpressionUUID->"3efae214-e0d0-44af-8b2e-9409b23c227f"],
Cell[82879, 1660, 4102, 121, 70, "Output",ExpressionUUID->"a0b1a43d-6672-42c5-bd3b-bcfb67e4ecdd"],
Cell[86984, 1783, 16457, 473, 70, "Output",ExpressionUUID->"014b31b8-420c-443a-ab88-f3f81b68179e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103478, 2261, 345, 7, 52, "Input",ExpressionUUID->"166c9cfa-74ac-45eb-98c8-d08c3de74755"],
Cell[103826, 2270, 517, 8, 70, "Output",ExpressionUUID->"5f6b0df6-b91f-46b5-b6c4-3abb93ff723a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104392, 2284, 248, 4, 58, "Chapter",ExpressionUUID->"44160a4e-b803-4047-9b25-c5d303a21029"],
Cell[CellGroupData[{
Cell[104665, 2292, 210, 4, 67, "Section",ExpressionUUID->"bd431418-4d2d-460c-ac8e-2be4d68da1e8"],
Cell[CellGroupData[{
Cell[104900, 2300, 1000, 27, 94, "Input",ExpressionUUID->"c13d7888-5d44-4641-852f-f68c526eab64"],
Cell[105903, 2329, 1592, 23, 70, "Output",ExpressionUUID->"bdd17e64-e8b0-4221-953c-e9ecd686e4cc"],
Cell[107498, 2354, 29289, 764, 70, "Output",ExpressionUUID->"3938f7b6-7408-4591-a891-3f4163f54b1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136824, 3123, 2139, 52, 220, "Input",ExpressionUUID->"83166e9e-be3a-4dff-aa6e-b76a0656942d"],
Cell[138966, 3177, 3151, 74, 70, "Output",ExpressionUUID->"420b4c96-72c3-4041-9538-3d8c685a1be3"],
Cell[142120, 3253, 7578, 180, 70, "Output",ExpressionUUID->"43a5ef40-0171-4bad-a4fc-8868c4814905"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149735, 3438, 822, 18, 73, "Input",ExpressionUUID->"6dbdac6c-1113-47e6-9c36-39fc19473046"],
Cell[150560, 3458, 3073, 85, 70, "Output",ExpressionUUID->"6e73ceb5-6a6f-4c59-9269-af40a7de4f49"]
}, Open  ]],
Cell[153648, 3546, 1388, 33, 94, "Input",ExpressionUUID->"e1617fe9-e0f7-4e9d-b589-d475b9e128e4"],
Cell[155039, 3581, 425, 8, 30, "Input",ExpressionUUID->"46e0ba65-287d-4bf8-9a35-ce22d84bc34b"],
Cell[155467, 3591, 883, 20, 52, "Input",ExpressionUUID->"f910193e-d342-4954-ab7f-05c5afe17041"],
Cell[156353, 3613, 847, 18, 52, "Input",ExpressionUUID->"018f25e6-4b5a-42bb-a1af-9304758e8cf1"],
Cell[157203, 3633, 1073, 23, 73, "Input",ExpressionUUID->"7c7db6f6-7e71-4d9b-84c1-bc3bbbdd0cd9"]
}, Closed]],
Cell[CellGroupData[{
Cell[158313, 3661, 199, 4, 53, "Section",ExpressionUUID->"f70597e9-41e0-42e0-bcb1-0c34d732e719"],
Cell[158515, 3667, 395, 7, 30, "Input",ExpressionUUID->"40354743-b0fb-4056-b8bc-2234f69f4f74"],
Cell[CellGroupData[{
Cell[158935, 3678, 698, 13, 52, "Input",ExpressionUUID->"b68d794d-0ddb-47a8-a03d-c1a16d6608dc"],
Cell[159636, 3693, 5351, 158, 70, "Output",ExpressionUUID->"c78227e6-c925-48ab-b8ae-e76033f2b858"]
}, Open  ]],
Cell[165002, 3854, 552, 12, 52, "Input",ExpressionUUID->"b59266d5-95c3-46ee-af49-af48a39fa332"],
Cell[165557, 3868, 671, 13, 52, "Input",ExpressionUUID->"0f640d00-5422-4902-bbb1-a9b4b2683712"],
Cell[166231, 3883, 572, 12, 52, "Input",ExpressionUUID->"ce7e8a33-d447-4184-b663-71c3724100f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[166840, 3900, 214, 4, 53, "Section",ExpressionUUID->"ec60fd09-feff-4b6e-ba87-3c2623e1bba6"],
Cell[167057, 3906, 416, 8, 30, "Input",ExpressionUUID->"3ad595a9-9074-4753-bda9-eb2963249e46"],
Cell[CellGroupData[{
Cell[167498, 3918, 528, 11, 52, "Input",ExpressionUUID->"a59c6845-7c27-40bd-bced-0eda06acf8d7"],
Cell[168029, 3931, 6015, 158, 70, "Output",ExpressionUUID->"add8d254-33dd-403c-a2e0-6a6c98c4ca58"]
}, Open  ]],
Cell[174059, 4092, 1001, 21, 52, "Input",ExpressionUUID->"0e0a7b69-bca2-46dd-ac7e-abb15e139a8e"],
Cell[175063, 4115, 653, 14, 52, "Input",ExpressionUUID->"95d41083-83d8-467e-850e-439643de9af8"],
Cell[175719, 4131, 663, 15, 52, "Input",ExpressionUUID->"6d7e6bea-bd33-4846-a3b6-c4221de00910"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[176431, 4152, 201, 4, 58, "Chapter",ExpressionUUID->"fb46bc99-b39e-449f-9fee-50b50fd0bb82"],
Cell[CellGroupData[{
Cell[176657, 4160, 210, 4, 67, "Section",ExpressionUUID->"aadfd466-d958-4353-9ad3-3fc43ed1c703"],
Cell[CellGroupData[{
Cell[176892, 4168, 1126, 30, 115, "Input",ExpressionUUID->"cd377297-807f-46fa-ad95-1521f820db11"],
Cell[178021, 4200, 988, 14, 70, "Output",ExpressionUUID->"48dd7a92-b64f-4d3c-be98-99cb2d4aeb0d"],
Cell[179012, 4216, 986, 14, 70, "Output",ExpressionUUID->"c990a623-1139-4940-b1c9-ff823826b597"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180035, 4235, 2471, 61, 199, "Input",ExpressionUUID->"3bd5c123-d785-4b2d-8831-bce249943d78"],
Cell[182509, 4298, 3339, 85, 70, "Output",ExpressionUUID->"d9e9efbd-2e7f-406e-9d7d-fc9fdf46b129"],
Cell[185851, 4385, 5883, 140, 70, "Output",ExpressionUUID->"49245248-0e73-4980-ad2d-ab4083743a46"],
Cell[191737, 4527, 7388, 174, 70, "Output",ExpressionUUID->"17501ca1-88cd-49a3-ad56-ddf7713be0dc"]
}, Open  ]],
Cell[199140, 4704, 582, 11, 52, "Input",ExpressionUUID->"d127fe78-aeda-44dc-aade-9cb8847f6acb"],
Cell[199725, 4717, 981, 26, 73, "Input",ExpressionUUID->"2b743e5b-f8bb-4c23-8e8d-b26a40536d47"],
Cell[CellGroupData[{
Cell[200731, 4747, 468, 8, 30, "Input",ExpressionUUID->"c779857a-a77d-427a-b7d2-4d1aca096e15"],
Cell[201202, 4757, 44925, 1163, 70, "Output",ExpressionUUID->"12abcbe1-2f95-4670-89df-bceca7566b13"]
}, Open  ]],
Cell[246142, 5923, 841, 20, 52, "Input",ExpressionUUID->"e8a5ab0d-ac9d-4e52-9f48-9f0647c7b97e"],
Cell[246986, 5945, 534, 11, 52, "Input",ExpressionUUID->"7af21019-cfbc-4b8e-afa5-cd4dadd4c987"],
Cell[247523, 5958, 976, 22, 73, "Input",ExpressionUUID->"3503f3bf-36ab-4624-ae3e-75c79bc04f30"]
}, Closed]],
Cell[CellGroupData[{
Cell[248536, 5985, 150, 3, 53, "Section",ExpressionUUID->"d394ba18-8fcc-4649-9b7c-919081e8ad21"],
Cell[248689, 5990, 644, 13, 52, "Input",ExpressionUUID->"8f88166b-fac9-452d-9da4-cbf36568f290"],
Cell[249336, 6005, 602, 12, 52, "Input",ExpressionUUID->"46c6d50a-6e76-4b2a-a27e-4c1043a99908"],
Cell[249941, 6019, 674, 13, 52, "Input",ExpressionUUID->"c544d3b5-c806-46d0-885b-cdaf1e07b002"],
Cell[250618, 6034, 568, 12, 52, "Input",ExpressionUUID->"68946563-ea4e-4813-8678-ce08d8a70fa3"]
}, Closed]],
Cell[CellGroupData[{
Cell[251223, 6051, 206, 4, 53, "Section",ExpressionUUID->"98cceacc-092e-47f7-bb6c-22a57cc1a028"],
Cell[251432, 6057, 456, 9, 52, "Input",ExpressionUUID->"5227234b-9d9e-41e7-86d3-1d093c2e6144"],
Cell[CellGroupData[{
Cell[251913, 6070, 946, 21, 73, "Input",ExpressionUUID->"16bd3d9e-e4dd-4357-b1f9-dc3c20b47c0e"],
Cell[252862, 6093, 11377, 283, 70, "Output",ExpressionUUID->"8fa7095e-4b95-41bf-92bf-05ec2097f551"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264276, 6381, 739, 15, 73, "Input",ExpressionUUID->"350e594c-9d6b-4593-9334-1df91de5ac8a"],
Cell[265018, 6398, 52201, 1274, 70, "Output",ExpressionUUID->"08f1d06c-428e-4624-965c-4cd96176a36a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317256, 7677, 695, 15, 73, "Input",ExpressionUUID->"3d123b7b-83e0-411a-9388-650e1f132f36"],
Cell[317954, 7694, 75751, 1742, 70, "Output",ExpressionUUID->"e2b48c90-68ad-4805-bc5e-f99c3f5874ce"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[393766, 9443, 156, 3, 58, "Chapter",ExpressionUUID->"c66268a8-dd02-47bd-96c5-e0544088d0d7"],
Cell[CellGroupData[{
Cell[393947, 9450, 1524, 32, 136, "Input",ExpressionUUID->"d945ebbe-e882-4301-b71d-9b2f90508b40"],
Cell[395474, 9484, 729, 11, 34, "Output",ExpressionUUID->"446a820e-1266-40e6-bbd9-acb7b8da5e0e"],
Cell[396206, 9497, 730, 11, 34, "Output",ExpressionUUID->"1f7dd94d-d90f-4481-af98-e3fa0722d10c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396973, 9513, 1399, 31, 73, "Input",ExpressionUUID->"b7975358-3f88-4097-8536-ae6d0c661e92"],
Cell[398375, 9546, 639, 13, 49, "Output",ExpressionUUID->"a23eb1a8-f5e0-4e54-802f-363901c387cc"],
Cell[399017, 9561, 645, 13, 34, "Output",ExpressionUUID->"532d88c2-a4b4-465e-bfb1-506aaf9d226d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399699, 9579, 160, 3, 67, "Section",ExpressionUUID->"89bc3e84-0a7b-44bd-921f-a66e849493c4"],
Cell[CellGroupData[{
Cell[399884, 9586, 157, 3, 54, "Subsection",ExpressionUUID->"b9fcb949-57a7-402e-8947-b5a3b773fbb3"],
Cell[CellGroupData[{
Cell[400066, 9593, 210, 3, 30, "Input",ExpressionUUID->"93cbc49a-f3d3-4bd3-ab06-bcfe27ac8496"],
Cell[400279, 9598, 5447, 160, 383, "Output",ExpressionUUID->"307e5cc2-c748-4d1b-b024-2429867bbd1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405763, 9763, 1045, 23, 73, "Input",ExpressionUUID->"dd30cc03-ef27-44f9-a847-9b5f43071e8a"],
Cell[406811, 9788, 2460, 69, 107, "Output",ExpressionUUID->"aa069d2c-11c4-4e4c-bbee-ecbdefa4b12b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409308, 9862, 456, 11, 30, "Input",ExpressionUUID->"74e202db-f78b-4607-82f9-61831559e9b7"],
Cell[409767, 9875, 3370, 92, 76, "Output",ExpressionUUID->"118a3ceb-21df-4ac3-a025-46654a741b88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413174, 9972, 1377, 38, 94, "Input",ExpressionUUID->"58c49d27-f51f-431e-a7a3-dfb6ea84b897"],
Cell[414554, 10012, 3195, 89, 76, "Output",ExpressionUUID->"f0d47bda-da63-48dd-9ea0-61783b16de8b"],
Cell[417752, 10103, 2901, 81, 66, "Output",ExpressionUUID->"54c48fd1-ecb5-497f-ab8f-45e8e3f28794"],
Cell[420656, 10186, 2219, 64, 68, "Output",ExpressionUUID->"a77e1277-a136-4ed2-b35a-4bcd549edb5f"],
Cell[422878, 10252, 1436, 38, 78, "Output",ExpressionUUID->"0340e23d-03b3-4133-8b47-f215e4c17a58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424351, 10295, 649, 12, 52, "Input",ExpressionUUID->"28865d9f-d0bd-4614-a123-b182816b569b"],
Cell[425003, 10309, 1451, 39, 80, "Output",ExpressionUUID->"dbac0d8e-0ff9-405b-892c-f7310b439986"],
Cell[426457, 10350, 726, 16, 53, "Output",ExpressionUUID->"66ef6d93-16ab-4f7c-bcdb-864a76709b03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[427232, 10372, 208, 4, 54, "Subsection",ExpressionUUID->"58069ff4-6bf9-4634-b556-4332e85294c3"],
Cell[CellGroupData[{
Cell[427465, 10380, 263, 5, 30, "Input",ExpressionUUID->"8892edfa-76f7-4597-91d8-e6e0bee27bc1"],
Cell[427731, 10387, 4430, 131, 355, "Output",ExpressionUUID->"ea300e78-4bfd-47f5-8c39-722c1676c70b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432198, 10523, 596, 13, 52, "Input",ExpressionUUID->"5f79d74a-be47-448a-b282-9591fd5bfff1"],
Cell[432797, 10538, 690, 17, 49, "Output",ExpressionUUID->"13e9f4b2-d192-49ef-ae1d-8b4c73d72d34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433524, 10560, 521, 12, 73, "Input",ExpressionUUID->"962c07dc-bf46-48cb-8814-bab824524cfc"],
Cell[434048, 10574, 835, 22, 49, "Output",ExpressionUUID->"9532ae24-484e-4831-9671-5d15d7ed607e"],
Cell[434886, 10598, 772, 21, 49, "Output",ExpressionUUID->"9ed3bdca-8d12-47a8-9e7a-724da2d78daf"],
Cell[435661, 10621, 694, 19, 49, "Output",ExpressionUUID->"af58306d-4440-43a4-abc7-7cf791bf6a35"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[436404, 10646, 169, 3, 54, "Subsection",ExpressionUUID->"3928f24f-8ee9-48fa-b3da-3125dfcee634"],
Cell[CellGroupData[{
Cell[436598, 10653, 2827, 83, 250, "Input",ExpressionUUID->"98a73f91-1f69-44c2-9f3a-2f2f98c7f959"],
Cell[439428, 10738, 1102, 33, 68, "Output",ExpressionUUID->"a13b45c0-d541-4dfb-95f8-52adfb0d6fa0"],
Cell[440533, 10773, 1102, 33, 68, "Output",ExpressionUUID->"63b7380a-2c00-4be0-9527-7ecf5a70fa1c"],
Cell[441638, 10808, 528, 14, 49, "Output",ExpressionUUID->"5f645444-722f-4b95-9883-430d39ce4442"]
}, Open  ]],
Cell[CellGroupData[{
Cell[442203, 10827, 3390, 80, 283, "Input",ExpressionUUID->"49033c2b-6878-4648-86ea-9beb5bd058a2"],
Cell[445596, 10909, 37048, 640, 269, "Output",ExpressionUUID->"19f7a593-dffe-4479-887b-228b54fc8d79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482681, 11554, 3300, 90, 325, "Input",ExpressionUUID->"645510d7-1d78-4326-9386-b5d83e7f28e7"],
Cell[485984, 11646, 388, 10, 37, "Output",ExpressionUUID->"f9979824-795c-4036-ad26-b705d3a77db1"],
Cell[486375, 11658, 34725, 602, 246, "Output",ExpressionUUID->"38d1a5b7-9695-48bb-93f0-6eaba29ddf49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521137, 12265, 2464, 65, 220, "Input",ExpressionUUID->"028e7c61-551c-4484-8279-53a7abab554f"],
Cell[523604, 12332, 19735, 442, 234, "Output",ExpressionUUID->"46a20597-1b26-4b5f-9aa2-4237164a783f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543376, 12779, 3681, 95, 304, "Input",ExpressionUUID->"306e32f8-1861-43d6-949e-e775994231dc"],
Cell[547060, 12876, 699, 14, 37, "Output",ExpressionUUID->"f9647708-942e-47a8-8611-b7a99f94b1d1"],
Cell[547762, 12892, 34174, 591, 246, "Output",ExpressionUUID->"7698d4c7-ec87-4780-be87-b54ec5c507e1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[581997, 13490, 210, 4, 67, "Section",ExpressionUUID->"f6fc3277-b233-4843-a5c1-e17dfac55d5b"],
Cell[CellGroupData[{
Cell[582232, 13498, 157, 3, 54, "Subsection",ExpressionUUID->"5079c04b-67d2-4a38-b682-393535854ddb"],
Cell[582392, 13503, 803, 20, 30, "Input",ExpressionUUID->"0efea489-54bb-4863-837f-a1281a2be416"],
Cell[CellGroupData[{
Cell[583220, 13527, 2033, 50, 178, "Input",ExpressionUUID->"43fc1770-84c2-4901-9bd0-769b990751b1"],
Cell[585256, 13579, 6779, 191, 117, "Output",ExpressionUUID->"c84edbfd-366c-451c-94ee-ff59908d6c6b"],
Cell[592038, 13772, 1695, 52, 57, "Output",ExpressionUUID->"0acafb01-195c-43c4-b2e7-3de2d3df36ab"],
Cell[593736, 13826, 1670, 50, 57, "Output",ExpressionUUID->"40e74138-6823-4f11-aa87-4f31b0b62680"],
Cell[595409, 13878, 850, 24, 57, "Output",ExpressionUUID->"d4dd39d5-74c4-45b1-bb6e-34208b619ade"],
Cell[596262, 13904, 848, 24, 57, "Output",ExpressionUUID->"f7b00e1e-3dc4-458f-9a3a-d2a7b64f546d"],
Cell[597113, 13930, 17832, 448, 342, "Output",ExpressionUUID->"2c517c09-34ac-4151-8c9a-8d4f5194d16d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614982, 14383, 394, 8, 30, "Input",ExpressionUUID->"8cee6106-62ed-4c39-99b4-fd34d74be0a6"],
Cell[615379, 14393, 16408, 434, 531, "Output",ExpressionUUID->"7692e0f4-f1cd-4cd4-a879-7152bfcba89f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[631836, 14833, 157, 3, 54, "Subsection",ExpressionUUID->"ea38504b-17da-4c72-890a-763a37cd3675"],
Cell[CellGroupData[{
Cell[632018, 14840, 983, 28, 94, "Input",ExpressionUUID->"8d210e32-0841-40b8-bf96-797a61320a52"],
Cell[633004, 14870, 848, 24, 57, "Output",ExpressionUUID->"fd0bb644-1dd4-4453-819a-e231882c8c8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633889, 14899, 451, 10, 73, "Input",ExpressionUUID->"745027af-ddd9-4946-af7b-125cf99fca66"],
Cell[634343, 14911, 275, 5, 34, "Output",ExpressionUUID->"064c1dd5-5615-44f6-912e-fc5bff808d40"],
Cell[634621, 14918, 278, 5, 34, "Output",ExpressionUUID->"87856d80-4283-428f-bf6c-3ae3a0477b6b"]
}, Open  ]],
Cell[634914, 14926, 342, 8, 30, "Input",ExpressionUUID->"499c5a31-4d25-4ed1-94db-7abb571bd185"],
Cell[CellGroupData[{
Cell[635281, 14938, 642, 15, 73, "Input",ExpressionUUID->"dfa3308d-dd2c-471c-af71-4e493b90fcc9"],
Cell[635926, 14955, 279, 6, 34, "Output",ExpressionUUID->"74d2a361-cc63-44e4-9955-e0b69af4b99b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/projectionPT_two_site.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362210,       8848]
NotebookOptionsPosition[    350430,       8658]
NotebookOutlinePosition[    350887,       8676]
CellTagsIndexPosition[    350844,       8673]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook is supplemental material for \[OpenCurlyDoubleQuote]Quantum \
dot Josephson junctions in the strong-coupling limit\[CloseCurlyDoubleQuote], \
submitted in April 2023. Updated December 2023.\n\nContains perturbation \
theory calculations with the projection formalism. This can handle high \
degeneracy and is thus applicable for a general \[Phi].\nThe two site \
approximation produces many states that are degenerate in H0 and all mix, so \
the equations can be handled only for the first order, and even that is \
complicated.\n\nThe singlet corrections can be computed for \[Phi]=0 and \
general \[Eta] (coupling asymmetry)and \[Epsilon], or for \[Phi] = \[Pi] with \
\[Eta] = 0  and \[Epsilon] = -U/2 (ph symmetry of the QD level). These two \
results as well as the doublet result can then be combined into a guess for \
the general first order correction, which we show agrees with the general \
expression for the first order.  \nFinding the energy corrections requires \
solving algebraic equations, which become very complicated quickly. Thus this \
approach is really only useful for obtaining the first order correction.\n\
However, it can be shown that the perturbative corrections are the same for \
the singlet and doublet states by comparing the algebraic equations that \
determine them.\nMuch more can be obtained by taking the t=0 limit and going \
to the single-site (zero-bandwidth) limit. This is done in a separate \
notebook.\n\nWe are solving this: ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3We0HMW5MOpz01r35/17ECKIjAg2OQmThRMZRM45I3ISBoFJQmByTiKZ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     "], {{0, 470}, {1438, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{451.2729187011719, Automatic},
   ImageSizeRaw->{1438, 470},
   PlotRange->{{0, 1438}, {0, 470}}]],
  CellChangeTimes->{{3.8741233852264967`*^9, 3.874123385741686*^9}, {
   3.874123448231813*^9, 3.874123509162034*^9}},ExpressionUUID->
  "da270395-8749-4a55-a784-4dc1dc7f4382"],
 "from Yao, Shi; Projection operator approach to time-independent \
perturbation theory in quantum mechanics; http://dx.doi.org/10.1119/1.19419.\n\
THERE IS A TYPO IN THE ABOVE EQUATION!!! In the second term, the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Ei", "-", "H0"}], ")"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "609a4209-90f7-4309-b741-da623dc896d3"],
 " should be on the other side of {}. So: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"PHQ", 
    RowBox[{"{", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Ei", "-", "H0"}], ")"}], 
          RowBox[{"-", "1"}]], "QHQ"}], "]"}], "m"]}], "}"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Ei", "-", "H0"}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"QHP", "."}]}], TraditionalForm]],ExpressionUUID->
  "8c1f8030-c987-4ce5-a46a-b305d22f2cf1"],
 "\n\nRunning the notebook: \n- All cells should be run sequentially.\n- The \
sneg library is required.  https://github.com/rokzitko/sneg\n- Init defines \
the Hamiltonian and functions.\n- The Singlet and Doublet chapters define the \
operator matrices and the equation terms in the respective subspaces.\n- \
Solutions - First order shows the complete calculation for the first order. \
We find the correction due to t, the simulation of the bandwidth. It shows \
that the sc gap is normalised into ",
 Cell[BoxData[
  SqrtBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "2"], "+", 
    SuperscriptBox["t", "2"]}]]],
  CellChangeTimes->{{3.891356447310122*^9, 3.891356455114542*^9}},
  ExpressionUUID->"f3845f14-68fb-4626-b4fd-00d67c39eba8"],
 ". The physical limit is t->0, but finite.\n\n"
}], "Text",
 CellChangeTimes->{{3.879305864941931*^9, 3.879305933722068*^9}, {
  3.879306053984289*^9, 3.879306127266666*^9}, {3.879306806080924*^9, 
  3.8793070185972643`*^9}, {3.879308233653434*^9, 3.879308234527012*^9}, {
  3.8879159059413033`*^9, 3.8879159178552933`*^9}, {3.8879159513668833`*^9, 
  3.887916189433519*^9}, {3.8913148298930187`*^9, 3.891314844217252*^9}, {
  3.8913148766331253`*^9, 3.891315173500535*^9}, {3.8913229828095903`*^9, 
  3.891322986203888*^9}, {3.891325491586273*^9, 3.891325495358099*^9}, {
  3.891327402834983*^9, 3.8913274243774*^9}, {3.891333788583104*^9, 
  3.891333789123356*^9}, {3.891335388141282*^9, 3.891335413551504*^9}, {
  3.8913574224579773`*^9, 3.891357480425777*^9}, {3.891359401197846*^9, 
  3.891359408802146*^9}, {3.910855718507124*^9, 
  3.910855760847019*^9}},ExpressionUUID->"78f62512-a89d-4f34-8e26-\
a827b0e479d4"],

Cell[CellGroupData[{

Cell["INIT", "Chapter",
 CellChangeTimes->{{3.874038509260931*^9, 
  3.874038510048313*^9}},ExpressionUUID->"b90a8635-cfc8-4078-bf3e-\
9d85cfae9880"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Package", " ", "for", " ", "performing", " ", "second", " ", 
     "quantization", " ", "calculations"}], ",", " ", 
    RowBox[{
     RowBox[{"available", " ", "at", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"github", ".", "com"}], "/", "rokzitko"}], "/", "sneg"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "sneg`"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.874372972213072*^9, 3.8743729728401737`*^9}, {
  3.879306050160265*^9, 3.879306051566061*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"de3f8252-7173-48f5-995b-c1b5d0274a25"],

Cell[BoxData["\<\"sneg 2.0.3 Copyright (C) 2002-2022 Rok Zitko\"\>"], "Print",
 CellChangeTimes->{{3.873436953318837*^9, 3.873436957488126*^9}, {
   3.873871644243163*^9, 3.873871653494204*^9}, 3.873872209274229*^9, 
   3.873872361340584*^9, 3.873872431931602*^9, {3.8738744202773533`*^9, 
   3.8738744447796717`*^9}, 3.873880604019566*^9, 3.8738817340665092`*^9, 
   3.873882550878273*^9, 3.873951899039729*^9, 3.8739574641501713`*^9, 
   3.873963575812298*^9, 3.8739645167987833`*^9, 3.873965799208743*^9, 
   3.873976358977408*^9, 3.873992556339314*^9, 3.8740376690104237`*^9, 
   3.874038610317287*^9, 3.874044575745242*^9, 3.8740506535421753`*^9, {
   3.874064531658269*^9, 3.8740645457881517`*^9}, 3.8740655519711523`*^9, 
   3.87407348322225*^9, 3.8740747320496683`*^9, 3.87411557608669*^9, 
   3.874118500570496*^9, 3.8741188576150837`*^9, 3.874118887860507*^9, 
   3.87412365996655*^9, 3.874126046429212*^9, {3.874135631152837*^9, 
   3.874135651275496*^9}, 3.87421566630408*^9, 3.874216817481793*^9, 
   3.874256612565235*^9, 3.874256655011339*^9, 3.874257811957919*^9, 
   3.8743729747596893`*^9, {3.874378115618801*^9, 3.874378117977006*^9}, 
   3.874378164528001*^9, 3.874378472812228*^9, 3.874392302084145*^9, 
   3.8743936365121*^9, 3.874462687310586*^9, 3.874487710474635*^9, {
   3.874491734455567*^9, 3.874491743449169*^9}, 3.874551693961701*^9, 
   3.874552093110795*^9, 3.875071898615353*^9, {3.8750719417921762`*^9, 
   3.87507196080247*^9}, 3.875778037903673*^9, 3.875848482532855*^9, 
   3.877428492453537*^9, 3.877428738594616*^9, 3.877428788978003*^9, 
   3.877429600350442*^9, 3.87742994863408*^9, 3.8774328517821207`*^9, 
   3.877497546718507*^9, 3.877608189268652*^9, 3.877612268089219*^9, 
   3.877613830957527*^9, 3.877616599965198*^9, 3.8776652883725557`*^9, 
   3.8776759248683*^9, 3.877678230263777*^9, 3.877684028685955*^9, 
   3.877684759683732*^9, 3.8776851628265057`*^9, 3.87768583647607*^9, {
   3.877687586703878*^9, 3.877687604447302*^9}, 3.877692026648163*^9, 
   3.877696930643458*^9, 3.8776995028942213`*^9, 3.877700220833604*^9, 
   3.877700848101502*^9, 3.877704809344047*^9, 3.8777060312864017`*^9, 
   3.877706681964239*^9, 3.8780217237166986`*^9, 3.879307036100555*^9, 
   3.879307200570418*^9, 3.882521791979189*^9, 3.882871331718216*^9, 
   3.883974807709813*^9, 3.883989924188829*^9, 3.883990680206863*^9, 
   3.883994983519045*^9, 3.884000663812923*^9, 3.8840563587592707`*^9, 
   3.88791467972505*^9, 3.8913151326713247`*^9, 3.891325416398921*^9, 
   3.910855764808712*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aba30bea-087f-4bb9-b1d1-89e169bc5ac0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<GraphUtilities`\>\"", "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"c541e70a-0596-48bb-9b41-f911f3b1281d"],

Cell[BoxData[{
 RowBox[{"snegfermionoperators", "[", 
  RowBox[{"a", ",", "b", ",", "d"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"snegrealconstants", "[", 
  RowBox[{
  "U", ",", "\[Epsilon]", ",", "V", ",", "t", ",", "\[Eta]", ",", 
   "\[CapitalDelta]", ",", "\[Phi]", ",", "\[Lambda]U", ",", "\[Lambda]t", 
   ",", "\[Lambda]\[Epsilon]", ",", "\[Delta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.840186838055859*^9, 3.840186851953745*^9}, {
   3.8401869399719257`*^9, 3.840186942059071*^9}, {3.865779160054377*^9, 
   3.865779166451083*^9}, {3.865779231734879*^9, 3.865779234582342*^9}, 
   3.865779333563365*^9, {3.8657793637209997`*^9, 3.865779366139023*^9}, {
   3.865779434298191*^9, 3.865779461608151*^9}, {3.8657794939097433`*^9, 
   3.86577951012941*^9}, {3.8657796167728577`*^9, 3.865779618793757*^9}, {
   3.8738719351778927`*^9, 3.8738719357943583`*^9}, {3.873874406057561*^9, 
   3.873874436191526*^9}, {3.873881682485942*^9, 3.873881682721158*^9}, {
   3.873881737687234*^9, 3.873881743311923*^9}, {3.873992725857197*^9, 
   3.873992727282291*^9}, {3.874044822469276*^9, 3.874044823055523*^9}, {
   3.874045490434272*^9, 3.874045490995637*^9}, {3.8743786080106277`*^9, 
   3.8743786108291683`*^9}, {3.8744920251825237`*^9, 3.874492025898838*^9}, {
   3.8774287410966578`*^9, 3.8774287759616537`*^9}, {3.8774288751641693`*^9, 
   3.877428875578874*^9}, {3.877429315737039*^9, 3.877429317624653*^9}, {
   3.8777008391087303`*^9, 3.8777008410489798`*^9}, {3.8839898487590723`*^9, 
   3.883989850791668*^9}, {3.8839899320352583`*^9, 3.883989932467761*^9}, {
   3.883990003805325*^9, 3.8839900540896873`*^9}, {3.883990672485269*^9, 
   3.88399067255647*^9}, {3.883990907867895*^9, 3.883990908314683*^9}, {
   3.883991067523945*^9, 3.883991068970065*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d19c53aa-d0bc-4874-841c-5b09f20601b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phSym", "=", 
  RowBox[{"{", 
   RowBox[{"\[Epsilon]", "->", 
    RowBox[{
     RowBox[{"-", "U"}], "/", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.874216775903954*^9, 3.874216779894761*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"83a244bb-0ee5-4193-acc3-f622660c9222"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Epsilon]", "\[Rule]", 
   RowBox[{"-", 
    FractionBox["U", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.874216818161982*^9, 3.874256613394548*^9, 3.8742566556990423`*^9, 
   3.87425781264615*^9, 3.874372976355645*^9, 3.874378166451007*^9, 
   3.874378473966692*^9, 3.874392303670542*^9, 3.8743936376607637`*^9, 
   3.87446268853487*^9, 3.874487711709299*^9, 3.8744917448345633`*^9, 
   3.87455169510002*^9, 3.874552094141705*^9, 3.875071899806408*^9, {
   3.875071943050357*^9, 3.875071965555944*^9}, 3.875778039289221*^9, 
   3.875848483770937*^9, 3.8774284937525377`*^9, {3.877428765695683*^9, 
   3.877428791279776*^9}, 3.877429601594574*^9, 3.877429950275961*^9, 
   3.877432852873601*^9, 3.8774975489649763`*^9, 3.877608190627212*^9, 
   3.877612268684306*^9, 3.877613831546763*^9, 3.877616601374535*^9, 
   3.877665289473401*^9, 3.877675928144581*^9, 3.8776782315554237`*^9, 
   3.877684029774185*^9, 3.877684760790784*^9, 3.8776851642029877`*^9, 
   3.8776858375992203`*^9, {3.877687587975457*^9, 3.8776876057353573`*^9}, 
   3.8776920272368193`*^9, 3.87769693124289*^9, 3.877699504268869*^9, 
   3.877700222197363*^9, 3.877700848727346*^9, 3.877704811481279*^9, 
   3.8777060318844852`*^9, 3.877706682565675*^9, 3.878021725078145*^9, 
   3.879307038846816*^9, 3.879307201724078*^9, 3.882521793224656*^9, 
   3.882871334004904*^9, 3.883974810765147*^9, 3.883990680884811*^9, 
   3.883994984742997*^9, 3.884000667002048*^9, 3.884056361827818*^9, 
   3.887914680471118*^9, 3.891315133377059*^9, 3.8913254170906057`*^9, 
   3.910855765537632*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3dee865f-84c1-4b37-9a6f-9c3a602f8f7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "hamiltonian"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "2", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HSC1", "=", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}], ",", 
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}]}], "]"}], "+", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}], ",", 
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HSC1", "=", 
    RowBox[{"(", 
     RowBox[{"HSC1", "+", 
      RowBox[{"conj", "[", "HSC1", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSC2", "=", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalDelta]", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}], ",", 
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}]}], "]"}], "-", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}], ",", 
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HSC2", "=", 
    RowBox[{"(", 
     RowBox[{"HSC2", "+", 
      RowBox[{"conj", "[", "HSC2", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSC3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalDelta]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "/", "2"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "\[Eta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}]}], ")"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}], ",", 
           RowBox[{"b", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}]}], "]"}], "-", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "DO"}], "]"}], ",", 
           RowBox[{"a", "[", 
            RowBox[{"AN", ",", "j", ",", "UP"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HSC3", "=", 
    RowBox[{"(", 
     RowBox[{"HSC3", "+", 
      RowBox[{"conj", "[", "HSC3", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"HSC4", "=", 
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"hop", "[", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], ",", 
         RowBox[{"a", "[", "2", "]"}]}], "]"}], "+", " ", 
       RowBox[{"hop", "[", 
        RowBox[{
         RowBox[{"b", "[", "1", "]"}], ",", 
         RowBox[{"b", "[", "2", "]"}]}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Hhop", "=", 
    RowBox[{
     RowBox[{"-", "V"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], "]"}], 
     RowBox[{"hop", "[", 
      RowBox[{
       RowBox[{"d", "[", "]"}], ",", 
       RowBox[{"b", "[", "1", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Himp", "=", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"number", "[", 
       RowBox[{"d", "[", "]"}], "]"}]}], "+", 
     RowBox[{"U", " ", 
      RowBox[{"hubbard", "[", 
       RowBox[{"d", "[", "]"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8839898671673613`*^9, 3.883989918023028*^9}, {
  3.883990086134115*^9, 3.883990266188179*^9}, {3.883990301129054*^9, 
  3.883990609970736*^9}, {3.88399065024905*^9, 3.883990688372291*^9}, {
  3.883992304976193*^9, 3.883992321205205*^9}, {3.8839949515393553`*^9, 
  3.883994968166527*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8eac89d9-209c-4ea3-ac99-5af184f1e117"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[CapitalDelta]"}], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Phi]", "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], ")"}]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{"\[CapitalDelta]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Phi]", "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"a", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"b", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.9108557655531473`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"208d8867-f73c-47b9-b313-8cbbe963bfd6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{"1", 
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], ")"}]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.9108557655545893`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"bd72fc0d-764d-4d22-a94a-3fd6ddc28047"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
   "2", " ", "\[ImaginaryI]", " ", "\[CapitalDelta]", " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
   "2", " ", "\[ImaginaryI]", " ", "\[CapitalDelta]", " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}], ")"}]}], "-", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"a", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], "+", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"b", 
           RowBox[{"2", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.9108557655590076`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8aa1f65b-533a-4a8b-8793-a428753fa7f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"a", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.910855765563263*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"9681c29d-9a6c-4084-89e8-3b596303f38c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", "V", " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.9108557655669727`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"327793fc-906c-4d4b-9790-8d4f262b260a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{"U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{{3.883990580803247*^9, 3.88399060746008*^9}, {
   3.8839906666524353`*^9, 3.883990694247158*^9}, {3.8839923087701283`*^9, 
   3.88399232199331*^9}, 3.883994985667523*^9, 3.884000667867476*^9, 
   3.8840563629079437`*^9, 3.887914680490201*^9, 3.89131513339006*^9, 
   3.891325417108244*^9, 3.91085576556973*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"88a54a75-a022-4493-a687-37c45eaa2d4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Now", " ", "define", " ", "H0", " ", "and", " ", "H1"}], ",", " ", 
   RowBox[{
    RowBox[{"written", " ", "in", " ", "units", " ", "of", " ", 
     RowBox[{"V", ".", " ", "\[Delta]"}]}], "=", 
    RowBox[{
     RowBox[{"V", "/", "\[CapitalDelta]"}], " ", "is", " ", "the", " ", 
     "small", " ", "perturbative", " ", 
     RowBox[{"parameter", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8839911416293993`*^9, 3.883991179138733*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ae75723e-8ff9-4ab1-a892-cb2932890d3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H0", "=", 
  RowBox[{"Hhop", "/", "V"}]}]], "Input",
 CellChangeTimes->{{3.883990701370556*^9, 3.8839907079754143`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"76084b75-1a54-45b4-be2b-d709a0ef71b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[Eta]", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"d", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"b", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8839907088883944`*^9, 3.883994990031372*^9, 
  3.8840006699876738`*^9, 3.8840563690459557`*^9, 3.887914680543675*^9, 
  3.891315133421504*^9, 3.891325417144557*^9, 3.910855765590419*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e4e227b3-d402-42ad-9e9f-956152928996"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Himp", "+", "HSC1", "+", "HSC2", "+", "HSC3", "+", "HSC4"}], 
     ")"}], "/", "V"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"U", "\[Rule]", 
      RowBox[{"\[Lambda]U", " ", "\[CapitalDelta]"}]}], ",", 
     RowBox[{"\[Epsilon]", "->", 
      RowBox[{"\[Lambda]\[Epsilon]", " ", "\[CapitalDelta]"}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"\[Lambda]t", " ", "\[CapitalDelta]"}]}], ",", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", 
      RowBox[{"\[Delta]", " ", "V"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"H1", "=", 
  RowBox[{"FullSimplify", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.883990714098196*^9, 3.883990930664671*^9}, {
  3.88399096580247*^9, 3.883991134659965*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ddaa9d0b-9f59-4195-aa25-e7c0413e44a4"],

Cell[BoxData[
 RowBox[{"\[Delta]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Lambda]t"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox["\[Phi]", "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}]}], ")"}]}], "+", 
    RowBox[{"\[Lambda]\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}]}], ")"}]}], "-", 
    RowBox[{"\[Lambda]U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Eta]", "2"]}]], "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Eta]", " ", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           TemplateBox[{"a", 
             RowBox[{"1", 
               TagBox[
                StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           TemplateBox[{"b", 
             RowBox[{"1", 
               TagBox[
                StyleBox[
                "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
             "\"\[Dagger]\""},
            "Subsuperscript"],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "-", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"a", 
            RowBox[{"2", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"b", 
            RowBox[{"2", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Eta]"}], " ", 
           RowBox[{
            TagBox[
             StyleBox[
              TemplateBox[{"a", 
                RowBox[{"1", 
                  TagBox[
                   StyleBox[
                   "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                "\"\[Dagger]\""},
               "Subsuperscript"],
              ScriptSizeMultipliers->1,
              ScriptBaselineShifts->{1, 1}],
             DisplayForm], 
            StyleBox["\[CenterDot]",
             FontColor->RGBColor[0, 1, 0]], 
            TagBox[
             StyleBox[
              TemplateBox[{"b", 
                RowBox[{"1", 
                  TagBox[
                   StyleBox[
                   "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                "\"\[Dagger]\""},
               "Subsuperscript"],
              ScriptSizeMultipliers->1,
              ScriptBaselineShifts->{1, 1}],
             DisplayForm]}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            TagBox[
             StyleBox[
              TemplateBox[{"a", 
                RowBox[{"2", 
                  TagBox[
                   StyleBox[
                   "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                "\"\[Dagger]\""},
               "Subsuperscript"],
              ScriptSizeMultipliers->1,
              ScriptBaselineShifts->{1, 1}],
             DisplayForm], 
            StyleBox["\[CenterDot]",
             FontColor->RGBColor[0, 1, 0]], 
            TagBox[
             StyleBox[
              TemplateBox[{"a", 
                RowBox[{"2", 
                  TagBox[
                   StyleBox[
                   "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                "\"\[Dagger]\""},
               "Subsuperscript"],
              ScriptSizeMultipliers->1,
              ScriptBaselineShifts->{1, 1}],
             DisplayForm]}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "-", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "-", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "-", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                TagBox[
                 StyleBox[
                  TemplateBox[{"a", 
                    RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                   "Subsuperscript"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}],
                 DisplayForm], 
                StyleBox["\[CenterDot]",
                 FontColor->RGBColor[0, 1, 0]], 
                TagBox[
                 StyleBox[
                  TemplateBox[{"a", 
                    RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                   "Subsuperscript"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}],
                 DisplayForm]}], ")"}]}], "-", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"a", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
                  "\"\[Dagger]\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"1", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}], "+", 
             RowBox[{
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm], 
              StyleBox["\[CenterDot]",
               FontColor->RGBColor[0, 1, 0]], 
              TagBox[
               StyleBox[
                TemplateBox[{"b", 
                  RowBox[{"2", 
                    TagBox[
                    StyleBox[
                    "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
                 "Subsuperscript"],
                ScriptSizeMultipliers->1,
                ScriptBaselineShifts->{1, 1}],
               DisplayForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Phi]", "2"], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8839907744709063`*^9, 3.883990932999239*^9}, {
   3.883990966270006*^9, 3.883991027976465*^9}, {3.883991071969693*^9, 
   3.88399113768286*^9}, 3.8839950109531717`*^9, 3.884000690416287*^9, 
   3.884056407703397*^9, 3.887914700557864*^9, 3.891315152936636*^9, 
   3.891325437268786*^9, 3.9108557857769423`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"94ab6728-0b02-45e2-944e-d481ca29b3af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H1", "==", 
   RowBox[{"conj", "[", "H1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.883992448579938*^9, 3.883992457845729*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"525179f3-9713-415a-bad0-82de54476174"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.883992452656604*^9, 3.883992458438846*^9}, 
   3.8839950203530684`*^9, 3.884000691472582*^9, 3.8840564094955263`*^9, 
   3.8879147016093616`*^9, 3.891315153965218*^9, 3.891325438340197*^9, 
   3.910855786853486*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"66931b10-a12d-41de-8629-b9bc6ad546cf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SINGLET", "Chapter",
 CellChangeTimes->{{3.874124096158916*^9, 3.874124098048736*^9}, {
  3.874124584779489*^9, 3.8741245956571817`*^9}, {3.87437798354387*^9, 
  3.874377984173671*^9}},ExpressionUUID->"44160a4e-b803-4047-9b25-\
c5d303a21029"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"baz", "=", 
    RowBox[{"sbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"b", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", "2", "]"}], ",", 
       RowBox[{"d", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "that", " ", "it", " ", "is", " ", 
    RowBox[{"singlet", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"singletBasis", "=", 
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.877430341463779*^9, 3.877430398602482*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c13d7888-5d44-4641-852f-f68c526eab64"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8741289739325666`*^9, {3.874135637662223*^9, 3.874135659813918*^9}, 
   3.8742157768059473`*^9, 3.87421683207967*^9, {3.87425663412127*^9, 
   3.874256662613742*^9}, 3.874257819706472*^9, 3.8743737214040403`*^9, 
   3.874378443746331*^9, 3.8743784874239283`*^9, 3.874393668905592*^9, 
   3.874462705945343*^9, 3.8744877250046864`*^9, 3.874492132711204*^9, 
   3.8745516980199337`*^9, 3.8745520974489717`*^9, 3.875071988664196*^9, 
   3.875778060726037*^9, 3.875848488040983*^9, {3.8774303501777*^9, 
   3.8774303996167183`*^9}, 3.877432869504561*^9, 3.877497582780538*^9, 
   3.877608211234415*^9, 3.877612274345521*^9, 3.877613836732712*^9, 
   3.8776166067485867`*^9, 3.8776652987338142`*^9, 3.8776760037555847`*^9, 
   3.8776782487310762`*^9, 3.877684059289543*^9, 3.877684772282126*^9, 
   3.877685175782365*^9, 3.8776858480407248`*^9, 3.8776876163237133`*^9, 
   3.877692036764682*^9, 3.877696936500869*^9, 3.87770087139006*^9, 
   3.87770482395299*^9, 3.8777060376005297`*^9, 3.877706687786454*^9, 
   3.878021730461459*^9, 3.8793075251019573`*^9, 3.8839748392979403`*^9, 
   3.883991218808831*^9, 3.883995027428268*^9, 3.884000691900606*^9, 
   3.884056629167618*^9, 3.88791475553071*^9, 3.891315154384272*^9, 
   3.891325438752499*^9, 3.910855787334671*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"f8fc3be4-80df-45ce-980e-20d7e301c50d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Diagonalizing", " ", "H0", " ", "shows", " ", "a", " ", "14"}], 
    "-", 
    RowBox[{"fold", " ", "degenerate", " ", "ground", " ", 
     RowBox[{"state", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H0SnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H0", ",", "singletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"valS", ",", "vecS"}], "}"}], "=", 
     RowBox[{"Eigensystem", "[", "H0SnaturalBasis", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "valS", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vecS", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"Norm", "[", 
         RowBox[{"vecS", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "singletBasis", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "=", 
     RowBox[{"Orthogonalize", "[", "vecS", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vecS", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", "singletBasis"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.874124177657303*^9, 3.8741242117614937`*^9}, {
   3.874124242136615*^9, 3.8741242615986347`*^9}, {3.874128951273313*^9, 
   3.874128953908368*^9}, {3.874128993756569*^9, 3.874129008065473*^9}, {
   3.874129161805463*^9, 3.874129175113933*^9}, {3.874134855320415*^9, 
   3.8741348633048553`*^9}, 3.874135668485549*^9, {3.874135746933166*^9, 
   3.874135769679386*^9}, {3.874378455749823*^9, 3.874378501091391*^9}, 
   3.877430426458171*^9, {3.877704797003566*^9, 3.877704800722417*^9}, {
   3.879307539332955*^9, 3.879307588402958*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"83166e9e-be3a-4dff-aa6e-b76a0656942d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874393669061648*^9, 3.874462706084175*^9, 
   3.874487725140934*^9, 3.874492133790604*^9, 3.87455169808737*^9, 
   3.874552097532517*^9, 3.875071989551929*^9, 3.8757780618329897`*^9, 
   3.875848488111333*^9, {3.877430409585034*^9, 3.877430431273699*^9}, 
   3.877432872800302*^9, 3.877497586232876*^9, 3.877608213901038*^9, 
   3.877612276941003*^9, 3.877613839303968*^9, 3.877616609405773*^9, 
   3.87766530286139*^9, 3.877676012205146*^9, 3.8776782623996973`*^9, 
   3.87768406887099*^9, 3.877684777528174*^9, 3.877685180260929*^9, 
   3.8776858524951363`*^9, 3.877687620924451*^9, 3.877692039417778*^9, 
   3.8776969391313*^9, 3.8777008740207567`*^9, 3.877704826600651*^9, 
   3.877706040206244*^9, 3.877706690441066*^9, 3.878021733116291*^9, {
   3.8793075308961267`*^9, 3.8793075587669373`*^9}, 3.879307593835609*^9, 
   3.8839748423594427`*^9, 3.8839912258262987`*^9, 3.883995032125594*^9, 
   3.8840006960100527`*^9, 3.88405663623946*^9, 3.88791475972369*^9, 
   3.891315158469715*^9, 3.89132544285433*^9, 3.910855791544424*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"fecaa662-e3b4-4b29-a502-5c2b3d56f3c8"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox["1", "2"], 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}],
   Rational[1, 2] Sneg`vc[1, 1, 1, 1, 0, 0, 1, 1, 1, 1]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[1, 1, 1, 1, 0, 1, 1, 1, 1, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], ")"}]}], "+", 
  InterpretationBox[
   RowBox[{
    FractionBox["1", "2"], 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}],
   Rational[1, 2] Sneg`vc[1, 1, 1, 1, 1, 1, 1, 1, 0, 0]]}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874393669061648*^9, 3.874462706084175*^9, 
   3.874487725140934*^9, 3.874492133790604*^9, 3.87455169808737*^9, 
   3.874552097532517*^9, 3.875071989551929*^9, 3.8757780618329897`*^9, 
   3.875848488111333*^9, {3.877430409585034*^9, 3.877430431273699*^9}, 
   3.877432872800302*^9, 3.877497586232876*^9, 3.877608213901038*^9, 
   3.877612276941003*^9, 3.877613839303968*^9, 3.877616609405773*^9, 
   3.87766530286139*^9, 3.877676012205146*^9, 3.8776782623996973`*^9, 
   3.87768406887099*^9, 3.877684777528174*^9, 3.877685180260929*^9, 
   3.8776858524951363`*^9, 3.877687620924451*^9, 3.877692039417778*^9, 
   3.8776969391313*^9, 3.8777008740207567`*^9, 3.877704826600651*^9, 
   3.877706040206244*^9, 3.877706690441066*^9, 3.878021733116291*^9, {
   3.8793075308961267`*^9, 3.8793075587669373`*^9}, 3.879307593835609*^9, 
   3.8839748423594427`*^9, 3.8839912258262987`*^9, 3.883995032125594*^9, 
   3.8840006960100527`*^9, 3.88405663623946*^9, 3.88791475972369*^9, 
   3.891315158469715*^9, 3.89132544285433*^9, 3.9108557916778793`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"a77679d5-d86e-4650-9fac-dd2617018a7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Rewrite", " ", "H0", " ", "in", " ", "the", " ", "diagonal", " ", 
    RowBox[{"basis", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H0s", "=", 
     RowBox[{"vecS", ".", "H0SnaturalBasis", ".", 
      RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "MatrixForm"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.874129017571732*^9, 3.874129049013826*^9}, 
   3.87412919735592*^9, {3.874134872711966*^9, 3.874134889021946*^9}, {
   3.8743785176375027`*^9, 3.874378525332509*^9}, 3.87743048561024*^9, {
   3.879307595502877*^9, 3.8793076050418463`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6dbdac6c-1113-47e6-9c36-39fc19473046"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "first", " ", "14", " ", "eigenstates", " ", "are", " ", 
    RowBox[{"degenerate", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "ppS", " ", "is", " ", "the", " ", "projector", " ", "to", " ", "the", 
     " ", "subspace", " ", "spanned", " ", "by", " ", "the", " ", 
     "degenerate", " ", "ground", " ", 
     RowBox[{"states", ".", " ", "qqS"}], " ", "is", " ", "1"}], "-", 
    RowBox[{"ppS", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ppS", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "14"}], "}"}]}], "]"}], ",", "0", ",", 
       RowBox[{"Length", "[", "singletBasis", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qqS", "=", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "[", "singletBasis", "]"}], "]"}], "-", "ppS"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877430571210746*^9, 3.877430709507471*^9}, {
  3.879307609509282*^9, 3.8793076455874987`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e1617fe9-e0f7-4e9d-b589-d475b9e128e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagonalBasisS", "=", 
   RowBox[{"singletBasis", ".", 
    RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.874129132431683*^9, 3.874129188004958*^9}, {
   3.8743785447564373`*^9, 3.874378547890544*^9}, 3.877430722917776*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"46e0ba65-287d-4bf8-9a35-ce22d84bc34b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EimatS", "=", 
   RowBox[{"Ei", " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisS", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ei0matS", "=", 
   RowBox[{
    RowBox[{"valS", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisS", "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.874256778023478*^9, 3.874256844416297*^9}, {
  3.874378569880612*^9, 3.874378570810884*^9}, {3.874378902408144*^9, 
  3.8743789170193567`*^9}, {3.8776847926406918`*^9, 3.877684793111471*^9}, {
  3.879307654442485*^9, 3.879307663309855*^9}, {3.879307696168496*^9, 
  3.879307709341647*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f910193e-d342-4954-ab7f-05c5afe17041"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "the", " ", "matrix", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Ei", "-", "H0"}], ")"}], 
     RowBox[{"-", "1"}]], " ", "for", " ", "the", " ", "singlet", " ", 
    RowBox[{"case", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"invS", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"EimatS", "-", "H0s"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.874256895252594*^9, 3.874256927301652*^9}, {
  3.874378929723527*^9, 3.874378931582408*^9}, {3.877433999880535*^9, 
  3.8774340018628883`*^9}, {3.877497604482891*^9, 3.877497621594295*^9}, {
  3.879307714663858*^9, 3.879307715090385*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"018f25e6-4b5a-42bb-a1af-9304758e8cf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "get", " ", "H1", " ", "compute", " ", "matrix", " ", 
    "elements", " ", "in", " ", "the", " ", "computational", " ", "basis", 
    " ", "and", " ", "then", " ", "rotate", " ", "with", " ", 
    RowBox[{"vecS", ".", " ", "This"}], " ", "should", " ", "take", " ", 
    RowBox[{"like", " ", "~", "2"}], 
    RowBox[{"min", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1SnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H1", ",", "singletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1s", "=", 
     RowBox[{"vecS", ".", "%", ".", 
      RowBox[{"Transpose", "[", "vecS", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877687819624723*^9, 3.877687837712371*^9}, {
  3.8793077396150846`*^9, 3.879307755518862*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7c7db6f6-7e71-4d9b-84c1-bc3bbbdd0cd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "first", " ", "order", " ", 
    "correction", " ", "term", " ", "for", " ", "the", " ", 
    RowBox[{"singlets", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"term1S", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"EimatS", "-", "Ei0matS", "-", 
       RowBox[{"ppS", ".", "H1s", ".", "ppS"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "MatrixForm"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.88791471595072*^9, 3.8879147297710047`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d46738db-947a-4332-b89b-4a23b727de35"]
}, Closed]],

Cell[CellGroupData[{

Cell["DOUBLET", "Chapter",
 CellChangeTimes->{{3.874373752102091*^9, 3.874373758246231*^9}, {
  3.874377891490691*^9, 
  3.874377900595055*^9}},ExpressionUUID->"fb46bc99-b39e-449f-9fee-\
50b50fd0bb82"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"baz", "=", 
    RowBox[{"sbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"b", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", "2", "]"}], ",", 
       RowBox[{"d", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "that", " ", "it", " ", "is", " ", "a", " ", 
    RowBox[{"doublet", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
  RowBox[{"1", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doubletBasis", "=", 
   RowBox[{"baz", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "doubletBasis", "]"}]}], "Input",
 CellChangeTimes->{{3.8774345289262457`*^9, 3.8774345502271433`*^9}, {
  3.87767815585925*^9, 3.877678158800412*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cd377297-807f-46fa-ad95-1521f820db11"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.877434537705974*^9, 3.877434550840035*^9}, 
   3.8774995088651237`*^9, 3.8776087925744963`*^9, 3.87761283733733*^9, 
   3.877614400076593*^9, 3.8776198260014887`*^9, 3.877666888192437*^9, 
   3.877685050260007*^9, 3.877686495413702*^9, 3.8776876221801033`*^9, 
   3.877692149236245*^9, 3.877697026166844*^9, 3.877699511247064*^9, 
   3.877700356942589*^9, 3.87770096742869*^9, 3.87770494945395*^9, 
   3.877706151416464*^9, 3.87770680139939*^9, 3.878021844659185*^9, 
   3.8793080245797157`*^9, 3.8839750179104347`*^9, 3.8839915197685633`*^9, 
   3.883995149107869*^9, 3.8840008069279833`*^9, 3.88405698308533*^9, 
   3.887915820305855*^9, 3.891315228844265*^9, 3.891325513085994*^9, 
   3.9108558639599237`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"e590db37-265d-4d32-a4ec-cf56a4f010a9"],

Cell[BoxData["165"], "Output",
 CellChangeTimes->{{3.877434537705974*^9, 3.877434550840035*^9}, 
   3.8774995088651237`*^9, 3.8776087925744963`*^9, 3.87761283733733*^9, 
   3.877614400076593*^9, 3.8776198260014887`*^9, 3.877666888192437*^9, 
   3.877685050260007*^9, 3.877686495413702*^9, 3.8776876221801033`*^9, 
   3.877692149236245*^9, 3.877697026166844*^9, 3.877699511247064*^9, 
   3.877700356942589*^9, 3.87770096742869*^9, 3.87770494945395*^9, 
   3.877706151416464*^9, 3.87770680139939*^9, 3.878021844659185*^9, 
   3.8793080245797157`*^9, 3.8839750179104347`*^9, 3.8839915197685633`*^9, 
   3.883995149107869*^9, 3.8840008069279833`*^9, 3.88405698308533*^9, 
   3.887915820305855*^9, 3.891315228844265*^9, 3.891325513085994*^9, 
   3.910855863961627*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"afa00b32-314a-4214-9b6e-fbc3c243d292"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H0DnaturalBasis", "=", 
   RowBox[{"matrixrepresentationvc", "[", 
    RowBox[{"H0", ",", "doubletBasis"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"valD", ",", "vecD"}], "}"}], "=", 
   RowBox[{"Eigensystem", "[", "H0DnaturalBasis", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"valD", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"vecD", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vecD", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/", 
     RowBox[{"Norm", "[", 
      RowBox[{"vecD", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "doubletBasis", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vecD", "=", 
    RowBox[{"Orthogonalize", "[", "vecD", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "So", " ", "these", " ", "eigenvectors", " ", "are", " ", "not", " ", 
    "orthogonal", " ", "without", " ", "this", 
    RowBox[{"??", 
     RowBox[{
      RowBox[{"?", " ", 
       RowBox[{"More", " ", "precisely"}]}], ",", " ", 
      RowBox[{"positions", " ", "-", 
       RowBox[{"26", " ", "and"}], " ", "-", 
       RowBox[{"27", " ", "have", " ", "finite", " ", 
        RowBox[{"overlaps", "."}]}]}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"vecD", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ".", "doubletBasis"}], "]"}]}], "Input",
 CellChangeTimes->{{3.874124177657303*^9, 3.8741242117614937`*^9}, {
   3.874124242136615*^9, 3.8741242615986347`*^9}, {3.874128951273313*^9, 
   3.874128953908368*^9}, {3.874128993756569*^9, 3.874129008065473*^9}, {
   3.874129161805463*^9, 3.874129175113933*^9}, {3.874134855320415*^9, 
   3.8741348633048553`*^9}, 3.874135668485549*^9, {3.874135746933166*^9, 
   3.874135769679386*^9}, {3.874378455749823*^9, 3.874378501091391*^9}, {
   3.874380398657284*^9, 3.874380458911591*^9}, {3.874380490116129*^9, 
   3.874380520074*^9}, {3.8777029407802343`*^9, 3.877702948798524*^9}, {
   3.877704417432159*^9, 3.877704444269512*^9}, {3.8777049653216*^9, 
   3.877705003660369*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3bd5c123-d785-4b2d-8831-bce249943d78"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "\[NoBreak]", ")"}], 
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], Short[#, 5]& ], "line" -> 50, "sessionID" -> 
   33724976511657517309, "byteCount" -> 759680, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> 
   Composition[OutputSizeLimit`Defer, 
     Function[{OutputSizeLimit`Dump`x$}, 
      MatrixForm[OutputSizeLimit`Dump`x$]]], "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8839750212875147`*^9, 3.8839915284697437`*^9, 
   3.883995154348874*^9, 3.8840008120726*^9, 3.884056991717101*^9, 
   3.8879158255520782`*^9, 3.891315230874358*^9, 3.8913255181735477`*^9, 
   3.910855869236919*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"addada59-fd10-4b76-97af-\
5bb37134be36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["2"]}], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8839750212875147`*^9, 3.8839915284697437`*^9, 
   3.883995154348874*^9, 3.8840008120726*^9, 3.884056991717101*^9, 
   3.8879158255520782`*^9, 3.891315230874358*^9, 3.8913255181735477`*^9, 
   3.910855872169207*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"4491aac3-8b71-48fc-a9f3-1253a9fc1a71"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", 
             FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", 
               FractionBox["1", 
                RowBox[{"2", " ", 
                  SqrtBox["2"]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", 
             RowBox[{"-", 
               FractionBox[
                SqrtBox[
                 FractionBox["3", "2"]], "2"]}], ",", "0", ",", "0", ",", "0",
              ",", 
             FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
         TemplateBox[{"163"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0"}], "}"}]}], "}"}], Short[#, 5]& ], 
   "line" -> 53, "sessionID" -> 33724976511657517309, "byteCount" -> 725344, 
   "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8839750212875147`*^9, 3.8839915284697437`*^9, 
   3.883995154348874*^9, 3.8840008120726*^9, 3.884056991717101*^9, 
   3.8879158255520782`*^9, 3.891315230874358*^9, 3.8913255181735477`*^9, 
   3.910855872195763*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"91098cf1-12b0-416b-983e-d1f131ad5c56"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"-\"\>", 
      TagBox[
       RowBox[{
        TagBox[
         StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[EmptyRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[1, 0, 0]],
         StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
        TagBox[
         StyleBox["\<\"\[FilledRectangle]\"\>",
          FontColor->RGBColor[0, 0, 1]],
         StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
        TagBox[
         StyleBox["\<\"\[RightAngleBracket]\"\>",
          FontColor->RGBColor[0, 1, 0]],
         StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
       DisplayForm]}],
     -Sneg`vc[1, 1, 1, 1, 0, 0, 1, 0, 1, 1]], "-", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm], "+", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm], "-", 
    TagBox[
     RowBox[{
      TagBox[
       StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[FilledRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[1, 0, 0]],
       StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
      TagBox[
       StyleBox["\<\"\[EmptyRectangle]\"\>",
        FontColor->RGBColor[0, 0, 1]],
       StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
      TagBox[
       StyleBox["\<\"\[RightAngleBracket]\"\>",
        FontColor->RGBColor[0, 1, 0]],
       StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
     DisplayForm]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.874124197707531*^9, 3.874124215600793*^9}, {
   3.87412426206564*^9, 3.8741242909736843`*^9}, 3.874124423685848*^9, 
   3.874126077263606*^9, {3.8741289554766006`*^9, 3.8741289749077377`*^9}, 
   3.874129009212182*^9, {3.874129164751096*^9, 3.874129175640506*^9}, 
   3.874134865296419*^9, {3.8741356387549133`*^9, 3.874135669557959*^9}, 
   3.8741357707465363`*^9, 3.874215777883542*^9, 3.874216833267125*^9, {
   3.874256637549152*^9, 3.874256664134935*^9}, 3.874257819794615*^9, 
   3.8743737215781803`*^9, 3.874378445565683*^9, {3.874378492750681*^9, 
   3.874378501522706*^9}, 3.874380419005329*^9, 3.874380459431917*^9, {
   3.874380492438291*^9, 3.8743805206345987`*^9}, 3.874393907664173*^9, 
   3.874462715475831*^9, 3.874487729311246*^9, 3.874492223072734*^9, 
   3.874551705170744*^9, 3.874552104337915*^9, 3.875072174406152*^9, 
   3.875072273242244*^9, 3.8757781279535723`*^9, 3.875848496542616*^9, 
   3.877434560239856*^9, 3.8774995160449333`*^9, 3.877608795890437*^9, 
   3.8776128406266603`*^9, 3.877614403344389*^9, 3.877619829256988*^9, 
   3.877666893303722*^9, 3.8776850986670732`*^9, 3.8776865015756607`*^9, 
   3.8776876278521757`*^9, 3.877692152562727*^9, 3.877697029413788*^9, 
   3.877699514578636*^9, 3.87770037173392*^9, 3.877700970769487*^9, {
   3.8777044087607203`*^9, 3.8777044479501123`*^9}, 3.877704952810919*^9, 
   3.877706154804449*^9, 3.8777068047639217`*^9, 3.878021848041306*^9, 
   3.879308029921253*^9, 3.8839750212875147`*^9, 3.8839915284697437`*^9, 
   3.883995154348874*^9, 3.8840008120726*^9, 3.884056991717101*^9, 
   3.8879158255520782`*^9, 3.891315230874358*^9, 3.8913255181735477`*^9, 
   3.9108558724182577`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6efc3fa7-fb54-4d34-b88d-6e102a187439"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H0d", "=", 
   RowBox[{"vecD", ".", "H0DnaturalBasis", ".", 
    RowBox[{"Transpose", "[", "vecD", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874129017571732*^9, 3.874129049013826*^9}, 
   3.87412919735592*^9, {3.874134872711966*^9, 3.874134889021946*^9}, {
   3.8743785176375027`*^9, 3.874378525332509*^9}, 3.87743048561024*^9, {
   3.8774346117399273`*^9, 3.877434633077674*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"d127fe78-aeda-44dc-aade-9cb8847f6acb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "first", " ", "14", " ", "eigenstates", " ", "are", " ", 
    RowBox[{"degenerate", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ppD", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "14"}], "}"}]}], "]"}], ",", "0", ",", 
       RowBox[{"Length", "[", "doubletBasis", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qqD", "=", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "[", "doubletBasis", "]"}], "]"}], "-", "ppD"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877430571210746*^9, 3.877430709507471*^9}, {
  3.877434640287362*^9, 3.877434655421878*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"2b743e5b-f8bb-4c23-8e8d-b26a40536d47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagonalBasisD", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"doubletBasis", ".", 
    RowBox[{"Transpose", "[", "vecD", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.874129132431683*^9, 3.874129188004958*^9}, {
  3.8743785447564373`*^9, 3.874378547890544*^9}, {3.8743805685617447`*^9, 
  3.874380573627746*^9}, {3.877623492895224*^9, 3.8776235163892612`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"c779857a-a77d-427a-b7d2-4d1aca096e15"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               InterpretationBox[
                RowBox[{"\"-\"", 
                  TagBox[
                   RowBox[{
                    TagBox[
                    StyleBox[
                    "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                   DisplayForm]}], -Sneg`vc[1, 1, 1, 1, 0, 0, 1, 0, 1, 1]], 
               "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "+", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm]}], ")"}]}], ",", 
         RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               InterpretationBox[
                RowBox[{"\"-\"", 
                  TagBox[
                   RowBox[{
                    TagBox[
                    StyleBox[
                    "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                   DisplayForm]}], -Sneg`vc[1, 1, 1, 0, 0, 0, 1, 1, 1, 1]], 
               "+", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm]}], ")"}]}], ",", 
         RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               InterpretationBox[
                RowBox[{"\"-\"", 
                  TagBox[
                   RowBox[{
                    TagBox[
                    StyleBox[
                    "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                    StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]],
                     StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]],
                     StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                    TagBox[
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                    StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                   DisplayForm]}], -Sneg`vc[1, 0, 1, 1, 0, 0, 1, 1, 1, 1]], 
               "+", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm]}], ")"}]}], ",", 
         RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "-", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "+", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm], "+", 
               TagBox[
                RowBox[{
                  TagBox[
                   StyleBox[
                   "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[FilledRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
                   StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
                   StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
                  TagBox[
                   StyleBox[
                   "\"\[RightAngleBracket]\"", FontColor -> 
                    RGBColor[0, 1, 0]], 
                   StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
                DisplayForm]}], ")"}]}], ",", 
         TemplateBox[{"158"}, "OutputSizeLimit`Skeleton"], ",", 
         TagBox[
          RowBox[{
            TagBox[
             StyleBox[
             "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
              RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[RightAngleBracket]\"", FontColor -> RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], DisplayForm], 
         ",", 
         TagBox[
          RowBox[{
            TagBox[
             StyleBox[
             "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
              RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[RightAngleBracket]\"", FontColor -> RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], DisplayForm], 
         ",", 
         TagBox[
          RowBox[{
            TagBox[
             StyleBox[
             "\"\[LeftDoubleBracketingBar]\"", FontColor -> 
              RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[FilledRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[1, 0, 0]], 
             StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
            TagBox[
             StyleBox[
             "\"\[EmptyRectangle]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
            TagBox[
             StyleBox[
             "\"\[RightAngleBracket]\"", FontColor -> RGBColor[0, 1, 0]], 
             StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}], 
          DisplayForm]}], "}"}], Short[#, 5]& ], "line" -> 60, "sessionID" -> 
   33724976511657517309, "byteCount" -> 215960, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.874129133472287*^9, 3.87412918909132*^9}, 
   3.874134913098393*^9, 3.87413567678117*^9, 3.874135782287857*^9, 
   3.8742157816426773`*^9, 3.874216836126893*^9, 3.874256721254816*^9, 
   3.874257819873131*^9, 3.874373721685021*^9, 3.874378557858735*^9, 
   3.874380574167623*^9, 3.874393907830792*^9, 3.874393971652467*^9, 
   3.874462715603155*^9, 3.87448772944796*^9, 3.874492223147938*^9, 
   3.8745517053724833`*^9, 3.874552104487031*^9, 3.875072299890222*^9, 
   3.875778131755828*^9, 3.875848496714367*^9, 3.877434662938696*^9, 
   3.877499550337469*^9, 3.877608799608941*^9, 3.877612844293241*^9, 
   3.877614406891139*^9, 3.877619832781796*^9, {3.8776234959033823`*^9, 
   3.877623517118107*^9}, 3.877666899251862*^9, 3.877685107107242*^9, 
   3.877686518900322*^9, 3.8776876339929533`*^9, 3.87769215618298*^9, 
   3.8776970330318823`*^9, 3.87769951826297*^9, 3.877700974417856*^9, 
   3.877704469489645*^9, 3.877704956779581*^9, 3.877706158877015*^9, 
   3.877706808803319*^9, 3.878021852003145*^9, 3.879308036376083*^9, 
   3.883975025230961*^9, 3.8839915703649817`*^9, 3.8839951583293543`*^9, 
   3.884000815997056*^9, 3.884056998261148*^9, 3.88791582952981*^9, 
   3.891325522068861*^9, 3.910855873299961*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"46d14607-5a7b-43b4-9566-c848386b6403"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EimatD", "=", 
   RowBox[{"Ei", " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisD", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ei0matD", "=", 
   RowBox[{
    RowBox[{"valD", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "diagonalBasisD", "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.874256778023478*^9, 3.874256844416297*^9}, {
  3.874378569880612*^9, 3.874378570810884*^9}, {3.874378902408144*^9, 
  3.8743789170193567`*^9}, {3.8743806343602457`*^9, 3.874380644225184*^9}, {
  3.874394000669449*^9, 3.8743940066310177`*^9}, {3.8774357720769367`*^9, 
  3.877435773378743*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"e8a5ab0d-ac9d-4e52-9f48-9f0647c7b97e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invD", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"EimatD", "-", "H0d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.874256895252594*^9, 3.874256927301652*^9}, {
   3.874378929723527*^9, 3.874378931582408*^9}, {3.874380650571493*^9, 
   3.874380654080489*^9}, 3.877435765511352*^9, {3.877622951821768*^9, 
   3.877622952784451*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"7af21019-cfbc-4b8e-afa5-cd4dadd4c987"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Just", " ", "compute", " ", "matrix", " ", "elements", " ", "in", " ", 
    "the", " ", "computational", " ", "basis", " ", "and", " ", "then", " ", 
    "rotate", " ", "with", " ", 
    RowBox[{"vecD", ".", " ", "This"}], " ", "should", " ", "take", " ", 
    RowBox[{"like", " ", "~", "2"}], 
    RowBox[{"min", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1DnaturalBasis", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"H1", ",", "doubletBasis"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1d", "=", 
     RowBox[{"vecD", ".", "%", ".", 
      RowBox[{"Transpose", "[", "vecD", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877687471957552*^9, 3.877687542950736*^9}, 
   3.877687845297093*^9, {3.877701398796669*^9, 3.877701417178466*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"3503f3bf-36ab-4624-ae3e-75c79bc04f30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1D", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EimatD", "-", "Ei0matD", "-", 
     RowBox[{"ppD", ".", "H1d", ".", "ppD"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], ";"}]}], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"623817a7-cb86-44c2-9ba5-bb3a200040f2"]
}, Closed]],

Cell[CellGroupData[{

Cell["SOLUTIONS", "Chapter",
 CellChangeTimes->{{3.874388835504016*^9, 
  3.8743888367179813`*^9}},ExpressionUUID->"c66268a8-dd02-47bd-96c5-\
e0544088d0d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "full", " ", "hamiltonians", " ", 
    "used", " ", "for", " ", "numerical", " ", 
    RowBox[{"comparisons", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HtotS", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"H0s", "+", "H1s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HtotD", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"H0d", "+", "H1d"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8776851892639437`*^9, 3.8776852025097637`*^9}, {
  3.877687383236485*^9, 3.877687392099758*^9}, {3.877687620879809*^9, 
  3.877687630498045*^9}, {3.879307987784186*^9, 3.879308005486796*^9}, {
  3.887914689416767*^9, 3.88791468953741*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"d945ebbe-e882-4301-b71d-9b2f90508b40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "rules", " ", "transform", " ", "from", " ", "the", " ", 
    "perturbation", " ", "parameters", " ", "used", " ", "here", " ", "to", 
    " ", "the", " ", "physical", " ", 
    RowBox[{"ones", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"toPhysicalParams", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Delta]", "->", 
       RowBox[{"\[CapitalDelta]", "/", "V"}]}], ",", 
      RowBox[{"\[Lambda]U", "->", 
       RowBox[{"U", "/", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[Lambda]\[Epsilon]", "->", 
       RowBox[{"\[Epsilon]", "/", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[Lambda]t", "->", 
       RowBox[{"t", "/", "\[CapitalDelta]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"toPerturbativeParams", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "\[Rule]", 
       RowBox[{"\[Lambda]\[Epsilon]", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{"\[Lambda]U", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"t", "->", 
       RowBox[{"\[Lambda]t", " ", "\[CapitalDelta]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"\[Delta]", " ", "V"}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891326231511952*^9, 3.891326241742622*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"5403a2f6-cc96-4215-abcb-b1c3efa53154"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]", "\[Rule]", 
    FractionBox["\[CapitalDelta]", "V"]}], ",", 
   RowBox[{"\[Lambda]U", "\[Rule]", 
    FractionBox["U", "\[CapitalDelta]"]}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    FractionBox["\[Epsilon]", "\[CapitalDelta]"]}], ",", 
   RowBox[{"\[Lambda]t", "\[Rule]", 
    FractionBox["t", "\[CapitalDelta]"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.891326186753705*^9, 3.891326242066987*^9, 
  3.910855959856552*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"fef0bc5b-8394-489d-9c22-a606043c879e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", " ", "\[Lambda]\[Epsilon]"}]}], ",", 
   RowBox[{"U", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", " ", "\[Lambda]U"}]}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", " ", "\[Lambda]t"}]}], ",", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"V", " ", "\[Delta]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.891326186753705*^9, 3.891326242066987*^9, 
  3.910855959865247*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"4d2d273f-a63f-4199-bc97-cc6618352c9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FIRST ORDER", "Section",
 CellChangeTimes->{{3.8743771233571863`*^9, 
  3.8743771247816353`*^9}},ExpressionUUID->"89bc3e84-0a7b-44bd-921f-\
a66e849493c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Function", " ", "that", " ", "expands", " ", "the", " ", "Root", " ", 
     "objects", " ", "in", " ", "the", " ", "series", " ", "of", " ", 
     "\[Delta]", " ", "and", " ", "prints", " ", "them", " ", 
     RowBox[{"all", ".", " ", "\[IndentingNewLine]", "This"}], " ", "works", 
     " ", "because", " ", "we", " ", "know", " ", "that", " ", "the", " ", 
     "solution", " ", "in", " ", "the", " ", "first", " ", "order", " ", 
     "will", " ", "only", " ", "contain", " ", "\[Delta]", " ", "in", " ", 
     "the", " ", "first", " ", "order"}], ",", " ", 
    RowBox[{"by", " ", 
     RowBox[{"definition", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"printOne", "[", "sol_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Ei", "/.", "sol"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Delta]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"res", ",", 
            RowBox[{"\[Delta]", ">", "0"}]}], "]"}]}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Normal", "[", "res", "]"}], ",", 
          RowBox[{"\[Delta]", ">", "0"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"printSolutions", "[", "sol_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"printOne", "[", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "sol", "]"}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891326801754117*^9, 3.891326955956888*^9}, {
   3.891327011907188*^9, 3.8913270119713297`*^9}, {3.891327051454586*^9, 
   3.8913270754906054`*^9}, 3.8913301143552113`*^9, {3.891355965590304*^9, 
   3.8913559947277412`*^9}, {3.89135638701027*^9, 3.8913563884244547`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"bf0bb261-4c50-4fd5-b4a3-788e25ab8536"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Function", " ", "that", " ", "finds", " ", "the", " ", "index", " ", "of",
     " ", "the", " ", "ground", " ", "state", " ", "solution", " ", 
    RowBox[{"given", ".", " ", "numparams"}], " ", "are", " ", 
    RowBox[{"arbitrary", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"findMinIndex", "[", "sol_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"numparams", ",", "xx", ",", "ind"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"numparams", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Lambda]U", "->", "1"}], ",", 
         RowBox[{"\[Lambda]\[Epsilon]", "->", "0"}], ",", 
         RowBox[{"\[Delta]", "->", "0.01"}], ",", 
         RowBox[{"\[Lambda]t", "->", "0.2"}], ",", 
         RowBox[{"\[Eta]", "->", "1"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xx", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ei", "/.", "sol"}], ")"}], "/.", "numparams"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ind", "=", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"xx", ",", 
          RowBox[{"Min", "[", "xx", "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Return", "[", "ind", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8913555991237507`*^9, 3.891355617847969*^9}, {
  3.891355910279284*^9, 3.891355910461978*^9}, {3.8913561642001343`*^9, 
  3.891356240874907*^9}, {3.8913575635251713`*^9, 3.8913575654209948`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"87ecc091-987a-4185-8f8f-ca7217f22afe"],

Cell[CellGroupData[{

Cell["DOUBLET \[Phi]=0", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 3.877501955985345*^9}, {
  3.8913311619955797`*^9, 
  3.891331170911701*^9}},ExpressionUUID->"760efbd2-b60c-47d5-90ea-\
369e24b49ea1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]", "->", "0"}], ",", 
     RowBox[{"\[Lambda]\[Epsilon]", "->", 
      RowBox[{
       RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}], ",", 
     RowBox[{"\[Eta]", "->", "0"}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Doublet", " ", "solution"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"res1D", "=", 
    RowBox[{
     RowBox[{"term1D", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "14"}], ",", 
        RowBox[{"1", ";;", "14"}]}], "]"}], "]"}], "/.", "params"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Reorder", " ", "the", " ", "matrix", " ", "into", " ", "minimal", " ", 
    "block", " ", 
    RowBox[{"form", ".", " ", "Then"}], " ", "select", " ", "some", " ", 
    "blocks", " ", "and", " ", "calculate", " ", 
    RowBox[{"Det", "[", "]"}], " ", "of", " ", 
    RowBox[{"those", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"xx", ",", "yy"}], "}"}], "=", 
  RowBox[{
  "MinimumBandwidthOrdering", "[", "res1D", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blockD1", "=", 
   RowBox[{"res1D", "[", 
    RowBox[{"[", 
     RowBox[{"xx", ",", "yy"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixPlot", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.877513247559099*^9, 3.877513250699592*^9}, {
  3.877513289362221*^9, 3.8775132923976803`*^9}, {3.883995725698238*^9, 
  3.8839957277852373`*^9}, {3.8840595641380997`*^9, 3.88405957580483*^9}, {
  3.887916202324864*^9, 3.887916261562358*^9}, {3.887916305565681*^9, 
  3.887916309603669*^9}, {3.891325434672879*^9, 3.891325460082079*^9}, {
  3.891325699838616*^9, 3.8913257144589663`*^9}, {3.891325932322809*^9, 
  3.891325932732984*^9}, {3.891330725800227*^9, 3.891330738049347*^9}, {
  3.8913309634566717`*^9, 3.8913309763986197`*^9}, {3.8913311720456944`*^9, 
  3.8913311721203938`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f6a19380-b5c8-41d3-a012-7e1c475b610d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Lambda]U", "2"]}]}], ",", 
   RowBox[{"\[Eta]", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.8913311726299543`*^9, 
   3.89135591730291*^9, {3.8913559744029083`*^9, 3.891356000689793*^9}, 
   3.891356399728121*^9, 3.910856103975868*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"f111933a-5650-4cbf-9787-37267e408539"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "14", ",", "8", ",", "9", ",", "7", ",", "1", ",", "12", ",", "13", ",", 
     "10", ",", "5", ",", "11", ",", "4", ",", "3", ",", "2", ",", "6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "14", ",", "8", ",", "9", ",", "7", ",", "1", ",", "12", ",", "13", ",", 
     "10", ",", "5", ",", "11", ",", "4", ",", "3", ",", "2", ",", "6"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.8913311726299543`*^9, 
   3.89135591730291*^9, {3.8913559744029083`*^9, 3.891356000689793*^9}, 
   3.891356399728121*^9, 3.910856103978286*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"6df9967a-2fa4-48f9-8fb9-67ceb22004e3"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDgg2IQGwI+2I/S5NAPoDQ6GGh30du/1BIfaP/RO3wGm/mD
LdyGivrBRlMrndA63Q50OA0W/47m68GpfrDRo/ULdenR9gx5/hrq/h2ofDEa
nvj9O9jaLUOdHs3X5NGj+ZpaNADlGUBi
   "], {{0, 0}, {14, 14}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}, {{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.8913311726299543`*^9, 
   3.89135591730291*^9, {3.8913559744029083`*^9, 3.891356000689793*^9}, 
   3.891356399728121*^9, 3.910856104081088*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"89b8adf5-bb9d-44e4-ac0f-9606ffb9795a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"first", ",", " ", "last"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", "14"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1D", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"blockD1", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"first", ";;", "last"}], ",", 
       RowBox[{"first", ";;", "last"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "==", "0"}], ",", "Ei"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol1D", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Lambda]t", ",", "\[Lambda]U", ",", "\[Eta]", ",", "\[Delta]"}], 
        "}"}], "\[Element]", "Reals"}], "&&", 
      RowBox[{"\[Delta]", ">", "0"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gsind", "=", 
  RowBox[{"findMinIndex", "[", "sol1D", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8839957438301477`*^9, 3.883995753121703*^9}, {
   3.883997141360523*^9, 3.883997149731558*^9}, {3.884059596743025*^9, 
   3.884059611343565*^9}, {3.887916271383209*^9, 3.887916317803277*^9}, {
   3.8913256419611683`*^9, 3.8913257367383633`*^9}, 3.891325889832212*^9, {
   3.891325941459886*^9, 3.891325977696249*^9}, 3.891326138243819*^9, {
   3.891326742584691*^9, 3.891326742695149*^9}, 3.8913273873998823`*^9, {
   3.891330746200159*^9, 3.891330787861568*^9}, 3.891331000601183*^9, 
   3.891356020239462*^9, {3.891356137552293*^9, 3.891356148961812*^9}, {
   3.891356247117474*^9, 3.8913562529735928`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"e70c1ec6-692c-4607-b811-eff5558cacb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{
  3.89132573708527*^9, 3.891325891484189*^9, {3.891325971714788*^9, 
   3.8913259781052217`*^9}, 3.8913261387167463`*^9, 3.891326743532947*^9, 
   3.891330749056229*^9, {3.891330785238247*^9, 3.8913307891147423`*^9}, {
   3.891330969066131*^9, 3.891331001150446*^9}, 3.891331181104576*^9, 
   3.891355919361307*^9, {3.8913559755303497`*^9, 3.8913560205844917`*^9}, {
   3.89135613912847*^9, 3.89135614933805*^9}, 3.8913562535994883`*^9, 
   3.891356401109543*^9, 3.9108561056812687`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"5d5673d7-0a8d-44e4-8a99-5d605d9b59ed"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.89132573708527*^9, 3.891325891484189*^9, {3.891325971714788*^9, 
   3.8913259781052217`*^9}, 3.8913261387167463`*^9, 3.891326743532947*^9, 
   3.891330749056229*^9, {3.891330785238247*^9, 3.8913307891147423`*^9}, {
   3.891330969066131*^9, 3.891331001150446*^9}, 3.891331181104576*^9, 
   3.891355919361307*^9, {3.8913559755303497`*^9, 3.8913560205844917`*^9}, {
   3.89135613912847*^9, 3.89135614933805*^9}, 3.8913562535994883`*^9, 
   3.891356401109543*^9, 3.9108561059298897`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"3115a372-700b-46df-9863-a18bade6247b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "the", " ", "GS", " ", 
    RowBox[{"solution", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"printOne", "[", 
   RowBox[{"sol1D", "[", 
    RowBox[{"[", "gsind", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8913269710077543`*^9, 3.891326971924662*^9}, {
  3.891356259532378*^9, 3.891356278868676*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"e53649e5-7a83-46c8-940c-b1c64d688124"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]t", "2"]}]]}], "+", "\[Lambda]U"}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.891356402270612*^9, 3.9108561077589207`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"53fd2e48-267c-4cf2-b42d-4276c72fc027"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DOUBLET \[Phi]=\[Pi]", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 3.877501955985345*^9}, {
  3.8913311619955797`*^9, 
  3.8913311637100983`*^9}},ExpressionUUID->"89c4a3a9-eb04-4b38-8c90-\
45d19cb8c055"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Lambda]\[Epsilon]", "->", 
      RowBox[{
       RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}], ",", 
     RowBox[{"\[Eta]", "->", "0"}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Doublet", " ", "solution"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"res1D", "=", 
    RowBox[{
     RowBox[{"term1D", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "14"}], ",", 
        RowBox[{"1", ";;", "14"}]}], "]"}], "]"}], "/.", "params"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Reorder", " ", "the", " ", "matrix", " ", "into", " ", "minimal", " ", 
    "block", " ", 
    RowBox[{"form", ".", " ", "Then"}], " ", "select", " ", "some", " ", 
    "blocks", " ", "and", " ", "calculate", " ", 
    RowBox[{"Det", "[", "]"}], " ", "of", " ", 
    RowBox[{"those", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"xx", ",", "yy"}], "}"}], "=", 
  RowBox[{
  "MinimumBandwidthOrdering", "[", "res1D", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blockD1", "=", 
   RowBox[{"res1D", "[", 
    RowBox[{"[", 
     RowBox[{"xx", ",", "yy"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixPlot", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.877513247559099*^9, 3.877513250699592*^9}, {
  3.877513289362221*^9, 3.8775132923976803`*^9}, {3.883995725698238*^9, 
  3.8839957277852373`*^9}, {3.8840595641380997`*^9, 3.88405957580483*^9}, {
  3.887916202324864*^9, 3.887916261562358*^9}, {3.887916305565681*^9, 
  3.887916309603669*^9}, {3.891325434672879*^9, 3.891325460082079*^9}, {
  3.891325699838616*^9, 3.8913257144589663`*^9}, {3.891325932322809*^9, 
  3.891325932732984*^9}, {3.891330725800227*^9, 3.891330738049347*^9}, {
  3.8913309634566717`*^9, 3.8913309763986197`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"8c95477b-e8d0-440f-b1c8-a9e1e1b0866a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Lambda]U", "2"]}]}], ",", 
   RowBox[{"\[Eta]", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.891356290179276*^9, 
   3.891356404449892*^9, 3.910856111341776*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"09e88f50-c169-4405-b4ce-89b1af50a81e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "5", ",", "4", ",", "1", ",", "13", ",", "12", ",", "9", ",", "6", ",", 
     "8", ",", "3", ",", "7", ",", "2", ",", "14", ",", "11", ",", "10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "4", ",", "1", ",", "13", ",", "12", ",", "9", ",", "6", ",", 
     "8", ",", "3", ",", "7", ",", "2", ",", "14", ",", "11", ",", "10"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.891356290179276*^9, 
   3.891356404449892*^9, 3.910856111343767*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"6d3fd712-fcd7-4410-a3c7-6d77b35cf567"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDgg2IQGwI+2I/S+OgHUBod4BIfaPcOFprUcBsNT/z0aLjh
9+9o+OCnSQ2H0fDE719qhc9QD09ah8NIS4e0Tj+j4UYf9UOdHqh8PdD+Hizh
ORo++MUH2r2DhR5NV9SlR8ONWjQAQtVT0g==
   "], {{0, 0}, {14, 14}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}, {{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{{3.884059570735806*^9, 3.884059576114748*^9}, {
   3.887916202728228*^9, 3.887916262035932*^9}, 3.8879163101836853`*^9, 
   3.8913256365590277`*^9, {3.8913257017175007`*^9, 3.891325714946547*^9}, {
   3.891325927936577*^9, 3.8913259334580393`*^9}, 3.8913307384313726`*^9, {
   3.891330967437338*^9, 3.891330994813653*^9}, 3.891356290179276*^9, 
   3.891356404449892*^9, 3.9108561113667717`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"8d1b92f5-cd69-4ce4-9cc9-36e4f6e06a6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"first", ",", " ", "last"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", "14"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1D", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"blockD1", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"first", ";;", "last"}], ",", 
       RowBox[{"first", ";;", "last"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "==", "0"}], ",", "Ei"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol1D", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Lambda]t", ",", "\[Lambda]U", ",", "\[Eta]", ",", "\[Delta]"}], 
        "}"}], "\[Element]", "Reals"}], "&&", 
      RowBox[{"\[Delta]", ">", "0"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gsind", "=", 
  RowBox[{"findMinIndex", "[", "sol1D", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8839957438301477`*^9, 3.883995753121703*^9}, {
   3.883997141360523*^9, 3.883997149731558*^9}, {3.884059596743025*^9, 
   3.884059611343565*^9}, {3.887916271383209*^9, 3.887916317803277*^9}, {
   3.8913256419611683`*^9, 3.8913257367383633`*^9}, 3.891325889832212*^9, {
   3.891325941459886*^9, 3.891325977696249*^9}, 3.891326138243819*^9, {
   3.891326742584691*^9, 3.891326742695149*^9}, 3.8913273873998823`*^9, {
   3.891330746200159*^9, 3.891330787861568*^9}, 3.891331000601183*^9, {
   3.891356293845519*^9, 3.891356294018628*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"7c27d908-3e6b-49fe-9c6a-b4f26fe905bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{
  3.89132573708527*^9, 3.891325891484189*^9, {3.891325971714788*^9, 
   3.8913259781052217`*^9}, 3.8913261387167463`*^9, 3.891326743532947*^9, 
   3.891330749056229*^9, {3.891330785238247*^9, 3.8913307891147423`*^9}, {
   3.891330969066131*^9, 3.891331001150446*^9}, 3.891356294891038*^9, 
   3.891356406433416*^9, 3.910856114472537*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"f2fad2f6-dafb-4de9-bc0c-288f5669e15a"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.89132573708527*^9, 3.891325891484189*^9, {3.891325971714788*^9, 
   3.8913259781052217`*^9}, 3.8913261387167463`*^9, 3.891326743532947*^9, 
   3.891330749056229*^9, {3.891330785238247*^9, 3.8913307891147423`*^9}, {
   3.891330969066131*^9, 3.891331001150446*^9}, 3.891356294891038*^9, 
   3.891356406433416*^9, 3.910856114670353*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"41460018-ba86-4ac1-afcc-02b06872dbfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"printOne", "[", 
  RowBox[{"sol1D", "[", 
   RowBox[{"[", "gsind", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8913269710077543`*^9, 3.891326971924662*^9}, {
  3.891356297971612*^9, 3.8913563392256517`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"432c92c4-a13e-4f96-870c-b44ec647410a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]t", "2"]}]]}], "+", "\[Lambda]U"}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.891356407817672*^9, 3.910856115342099*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"f9ffa951-02a0-4e8c-ace2-c27b68a3aaf6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SINGLET \[Phi]=0", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 3.877501948094296*^9}, {
  3.883996168171842*^9, 3.883996185778487*^9}, {3.8840008412599363`*^9, 
  3.884000844035447*^9}, {3.88791476686928*^9, 3.8879147950090027`*^9}, {
  3.887915123021446*^9, 3.88791513573557*^9}, {3.891326017427827*^9, 
  3.891326017943776*^9}, {3.891327368712716*^9, 
  3.8913273687670527`*^9}},ExpressionUUID->"8156103e-d602-4e00-84a0-\
f35756c2e755"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Phi]", "->", "0"}], ",", 
    RowBox[{"\[Eta]", "->", "0"}], ",", 
    RowBox[{"\[Lambda]\[Epsilon]", "->", 
     RowBox[{
      RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.887914891546438*^9, 3.887914902616053*^9}, {
   3.887914947563758*^9, 3.887914948509089*^9}, {3.891326019105083*^9, 
   3.8913260249990396`*^9}, 3.891327178584249*^9, {3.8913272120272217`*^9, 
   3.8913272124069967`*^9}, {3.891327334564885*^9, 3.891327347694376*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"5c9008a7-b4e0-4fe8-ae3e-5e3be2c14c57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Eta]", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Lambda]U", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.887914904959667*^9, 3.8879149494640493`*^9, 3.891326025658081*^9, 
   3.89132714599752*^9, 3.8913271792134237`*^9, 3.891327212774783*^9, 
   3.89132734807905*^9, 3.891333831379119*^9, {3.8913384508978767`*^9, 
   3.891338470955633*^9}, 3.891355785198104*^9, 3.910856116655334*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"b72dc2eb-bb67-408d-a55e-efb4a627313f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Solution", " ", "in", " ", "first", " ", 
    RowBox[{"order", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"res1S", "=", 
     RowBox[{
      RowBox[{"term1S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "14"}], ",", 
         RowBox[{"1", ";;", "14"}]}], "]"}], "]"}], "/.", "params"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Now", " ", "you", " ", "can", " ", "select", " ", "some", " ", "blocks", 
     " ", "and", " ", "calculate", " ", 
     RowBox[{"Det", "[", "]"}], " ", 
     RowBox[{"easily", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"xx", ",", "yy"}], "}"}], "=", 
    RowBox[{"MinimumBandwidthOrdering", "[", "res1S", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"blockS1", "=", 
     RowBox[{"res1S", "[", 
      RowBox[{"[", 
       RowBox[{"xx", ",", "yy"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixPlot", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8775011396361094`*^9, 3.8775011867147503`*^9}, {
   3.877502014678113*^9, 3.877502038647421*^9}, {3.8775046091795*^9, 
   3.877504610116601*^9}, {3.877504948521493*^9, 3.8775049505391808`*^9}, {
   3.877512952364649*^9, 3.877512952463262*^9}, {3.8775131593392477`*^9, 
   3.877513167176161*^9}, {3.87751321703892*^9, 3.877513217869268*^9}, {
   3.878022865757622*^9, 3.87802289091059*^9}, {3.883975350538056*^9, 
   3.883975382326137*^9}, {3.8839754723120403`*^9, 3.8839754768167*^9}, {
   3.883975840567247*^9, 3.883975856291259*^9}, 3.8839917296366034`*^9, {
   3.88399181994526*^9, 3.8839918268150873`*^9}, {3.8839918649943743`*^9, 
   3.883991893500442*^9}, {3.883991928392852*^9, 3.883991930352063*^9}, 
   3.8839953737159033`*^9, {3.883995444070797*^9, 3.883995446813067*^9}, {
   3.884059433030175*^9, 3.884059433264496*^9}, 3.887914807168475*^9, {
   3.8879149069735117`*^9, 3.887914909061092*^9}, {3.891326035006961*^9, 
   3.89132603514566*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"805428fd-e30c-45e3-88eb-3359ce55db75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "14", ",", "9", ",", "13", ",", "6", ",", "10", ",", "8", ",", "7", ",", 
     "5", ",", "2", ",", "1", ",", "11", ",", "12", ",", "4", ",", "3"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "14", ",", "9", ",", "13", ",", "6", ",", "10", ",", "8", ",", "7", ",", 
     "5", ",", "2", ",", "1", ",", "11", ",", "12", ",", "4", ",", "3"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.883975477129733*^9, 3.883975856692854*^9, 3.883991731083987*^9, {
   3.8839918755945053`*^9, 3.883991894084161*^9}, 3.8839919307594957`*^9, 
   3.883995374811819*^9, 3.8839954512644243`*^9, 3.883996190861094*^9, 
   3.883996310072294*^9, 3.883996358500671*^9, 3.883997373992622*^9, {
   3.884059427669177*^9, 3.884059433584319*^9}, 3.887914830251554*^9, 
   3.8879149097883863`*^9, 3.8879149504138813`*^9, {3.891326030046812*^9, 
   3.891326036235031*^9}, 3.891327146661621*^9, 3.891327179911009*^9, 
   3.891327213585042*^9, 3.8913273491281147`*^9, 3.8913338320865307`*^9, {
   3.891338451589549*^9, 3.8913384716992283`*^9}, 3.891355786487914*^9, 
   3.91085611812222*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"ca227338-d609-400b-bd4d-671f5bbdf475"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDgg2IQGwI+2I/SIPAASqMDUsUH2h+DJdyoFc4D7b/BEp7U
CueB9t9gD8+hHm7U8u9QD4eBKn+GengOVPkzXMs3Wuc7WqfbwRY+tLZ3sLlz
sIXnaL4eWH8NlXQ42MJtuIbnQJVvQz18Blv5NvzCEwCJ8jHO
   "], {{0, 0}, {14, 14}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}, {{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{
  3.883975477129733*^9, 3.883975856692854*^9, 3.883991731083987*^9, {
   3.8839918755945053`*^9, 3.883991894084161*^9}, 3.8839919307594957`*^9, 
   3.883995374811819*^9, 3.8839954512644243`*^9, 3.883996190861094*^9, 
   3.883996310072294*^9, 3.883996358500671*^9, 3.883997373992622*^9, {
   3.884059427669177*^9, 3.884059433584319*^9}, 3.887914830251554*^9, 
   3.8879149097883863`*^9, 3.8879149504138813`*^9, {3.891326030046812*^9, 
   3.891326036235031*^9}, 3.891327146661621*^9, 3.891327179911009*^9, 
   3.891327213585042*^9, 3.8913273491281147`*^9, 3.8913338320865307`*^9, {
   3.891338451589549*^9, 3.8913384716992283`*^9}, 3.891355786487914*^9, 
   3.9108561181411943`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"5c0802be-c999-43e0-b9fa-5e85ef3f30ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Just", " ", "take", " ", 
    RowBox[{"evertything", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"first", ",", " ", "last"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "14"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"eq1S", "=", 
    RowBox[{"Det", "[", 
     RowBox[{"blockS1", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"first", ";;", "last"}], ",", 
        RowBox[{"first", ";;", "last"}]}], "]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "==", "0"}], ",", "Ei"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol1S", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"%", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Lambda]t", ",", "\[Delta]"}], "}"}], "\[Element]", 
         "Reals"}], "&&", 
        RowBox[{"\[Delta]", ">", "0"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"gsind", "=", 
    RowBox[{"findMinIndex", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8879150243943653`*^9, 3.8879151020635223`*^9}, {
   3.891326057012889*^9, 3.891326134669248*^9}, {3.891326273550085*^9, 
   3.891326284035471*^9}, 3.891326458743931*^9, {3.89132649905399*^9, 
   3.891326501412054*^9}, 3.8913266101473923`*^9, {3.891326991745719*^9, 
   3.891326999790682*^9}, {3.8913305459459667`*^9, 3.8913305710445137`*^9}, {
   3.891356425518301*^9, 3.891356427368218*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"b7810668-a94b-4c2b-b9a5-d118833af17c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{{3.887915047392713*^9, 3.8879151029181213`*^9}, {
   3.891326075451213*^9, 3.891326148605625*^9}, {3.891326255608486*^9, 
   3.891326284574567*^9}, 3.8913264592460947`*^9, 3.891326501732813*^9, 
   3.891326611283177*^9, 3.8913271477322063`*^9, 3.8913271813972683`*^9, 
   3.8913272149448833`*^9, 3.891327350820752*^9, {3.891330556924137*^9, 
   3.891330571706991*^9}, 3.891333833193449*^9, 3.891338473057584*^9, 
   3.891355787637648*^9, 3.891356438291291*^9, 3.910856119347261*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"5ad56920-5109-43b9-a64e-a93228d6f256"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[Delta]"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Delta]", "3"]}], " ", 
                    SuperscriptBox["\[Lambda]t", "2"]}], "+", 
                  RowBox[{"\[Delta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Delta]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}], "+", "Ei", "+", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}], ")"}], 
                    "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Delta]", " ", "\[Lambda]t", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    SuperscriptBox["\[Delta]", "3"], " ", "\[Lambda]t"}], "-", 
                  RowBox[{"\[Delta]", " ", "\[Lambda]t", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Delta]", "2"]}], " ", 
                    SuperscriptBox["\[Lambda]t", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}], "+", "Ei", "+", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}], ")"}], 
                    "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"2", " ", 
                    SqrtBox["2"]}], "+", "Ei", "+", 
                  FractionBox[
                   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}], ")"}], 
              " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "\[Delta]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["2"], " ", "\[Delta]"}], "+", 
                    RowBox[{"Ei", " ", "\[Delta]"}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", "\[Lambda]U"}], 
                    "4"]}], ")"}]}], "+", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}], "+", "Ei", "+", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Delta]", "2"]}], " ", 
                    SuperscriptBox["\[Lambda]t", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}], "+", "Ei", "+", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}], ")"}], 
                    "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "4"}], " ", "\[Delta]", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "4"}], " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"107"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["\[Delta]", "8"], " ", 
                    SuperscriptBox["\[Lambda]U", "4"]}], "-", 
                    RowBox[{"1024", " ", 
                    SuperscriptBox["\[Delta]", "8"], " ", 
                    SuperscriptBox["\[Lambda]t", "2"], " ", 
                    SuperscriptBox["\[Lambda]U", "4"]}], "-", 
                    RowBox[{"768", " ", 
                    SqrtBox["2"], " ", 
                    SuperscriptBox["\[Delta]", "7"], " ", 
                    SuperscriptBox["\[Lambda]U", "5"]}], "-", 
                    RowBox[{"384", " ", "Ei", " ", 
                    SuperscriptBox["\[Delta]", "7"], " ", 
                    SuperscriptBox["\[Lambda]U", "5"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Delta]", "8"], " ", 
                    SuperscriptBox["\[Lambda]U", "6"]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                  "+", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                    "-", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SqrtBox["2"]}], "+", 
                    RowBox[{"4", " ", "Ei"}], "+", 
                    RowBox[{"\[Delta]", " ", "\[Lambda]U"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                    "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], "+", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
      "1048576"], Short[#, 5]& ], "line" -> 104, "sessionID" -> 
   33724976511657517309, "byteCount" -> 727000, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.887915047392713*^9, 3.8879151029181213`*^9}, {
   3.891326075451213*^9, 3.891326148605625*^9}, {3.891326255608486*^9, 
   3.891326284574567*^9}, 3.8913264592460947`*^9, 3.891326501732813*^9, 
   3.891326611283177*^9, 3.8913271477322063`*^9, 3.8913271813972683`*^9, 
   3.8913272149448833`*^9, 3.891327350820752*^9, {3.891330556924137*^9, 
   3.891330571706991*^9}, 3.891333833193449*^9, 3.891338473057584*^9, 
   3.891355787637648*^9, 3.891356438291291*^9, 3.910856119670018*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"6b9d91d3-3c1f-4ad6-a121-6d1b3427348e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.887915047392713*^9, 3.8879151029181213`*^9}, {
   3.891326075451213*^9, 3.891326148605625*^9}, {3.891326255608486*^9, 
   3.891326284574567*^9}, 3.8913264592460947`*^9, 3.891326501732813*^9, 
   3.891326611283177*^9, 3.8913271477322063`*^9, 3.8913271813972683`*^9, 
   3.8913272149448833`*^9, 3.891327350820752*^9, {3.891330556924137*^9, 
   3.891330571706991*^9}, 3.891333833193449*^9, 3.891338473057584*^9, 
   3.891355787637648*^9, 3.891356438291291*^9, 3.9108561245840473`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"a83fbde5-32fd-4d4e-9fc5-95e554c853ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"printOne", "[", 
  RowBox[{"sol1S", "[", 
   RowBox[{"[", "gsind", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ExpandAll", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8913564434142303`*^9, 3.891356454736473*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"ea2d9158-5799-4930-baa2-5bf25f103e94"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]t", "2"]}]]}], "+", "\[Lambda]U"}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891356447310122*^9, 3.891356455109799*^9}, 
   3.9108561246267643`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"344ee431-9b49-4e3a-8c49-098a0575062f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  RowBox[{"\[Delta]", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Lambda]t", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}]], "Output",
 CellChangeTimes->{{3.891356447310122*^9, 3.891356455109799*^9}, 
   3.9108561246287947`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"4cf2d67f-38c9-46d9-ab79-3526479cbe79"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SINGLET \[Phi]=\[Pi]", "Subsection",
 CellChangeTimes->{{3.8775019470202847`*^9, 3.877501948094296*^9}, {
  3.883996168171842*^9, 3.883996185778487*^9}, {3.8840008412599363`*^9, 
  3.884000844035447*^9}, {3.88791476686928*^9, 3.8879147950090027`*^9}, {
  3.887915123021446*^9, 3.88791513573557*^9}, {3.891326017427827*^9, 
  3.891326017943776*^9}, {3.891327368712716*^9, 3.8913273687670527`*^9}, {
  3.8913338131285887`*^9, 
  3.891333813658642*^9}},ExpressionUUID->"46128fd5-2540-41b3-b58c-\
163f2a10eb34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Phi]", "->", "\[Pi]"}], ",", 
    RowBox[{"\[Eta]", "->", "0"}], ",", 
    RowBox[{"\[Lambda]\[Epsilon]", "->", 
     RowBox[{
      RowBox[{"-", "\[Lambda]U"}], "/", "2"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.887914891546438*^9, 3.887914902616053*^9}, {
   3.887914947563758*^9, 3.887914948509089*^9}, {3.891326019105083*^9, 
   3.8913260249990396`*^9}, 3.891327178584249*^9, {3.8913272120272217`*^9, 
   3.8913272124069967`*^9}, {3.891327334564885*^9, 3.891327347694376*^9}, {
   3.891333816571616*^9, 3.891333817129085*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"9d54910e-5cbd-44ce-94b5-b455ff6f8458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}], ",", 
   RowBox[{"\[Eta]", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Lambda]\[Epsilon]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Lambda]U", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.887914904959667*^9, 3.8879149494640493`*^9, 
  3.891326025658081*^9, 3.89132714599752*^9, 3.8913271792134237`*^9, 
  3.891327212774783*^9, 3.89132734807905*^9, 3.891356465624311*^9, 
  3.91085618188282*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"5a832093-4af3-4ebf-9d01-dc0c673b7273"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Solution", " ", "in", " ", "first", " ", 
    RowBox[{"order", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"res1S", "=", 
     RowBox[{
      RowBox[{"term1S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "14"}], ",", 
         RowBox[{"1", ";;", "14"}]}], "]"}], "]"}], "/.", "params"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Now", " ", "you", " ", "can", " ", "select", " ", "some", " ", "blocks", 
     " ", "and", " ", "calculate", " ", 
     RowBox[{"Det", "[", "]"}], " ", 
     RowBox[{"easily", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"xx", ",", "yy"}], "}"}], "=", 
    RowBox[{"MinimumBandwidthOrdering", "[", "res1S", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"blockS1", "=", 
     RowBox[{"res1S", "[", 
      RowBox[{"[", 
       RowBox[{"xx", ",", "yy"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixPlot", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8775011396361094`*^9, 3.8775011867147503`*^9}, {
   3.877502014678113*^9, 3.877502038647421*^9}, {3.8775046091795*^9, 
   3.877504610116601*^9}, {3.877504948521493*^9, 3.8775049505391808`*^9}, {
   3.877512952364649*^9, 3.877512952463262*^9}, {3.8775131593392477`*^9, 
   3.877513167176161*^9}, {3.87751321703892*^9, 3.877513217869268*^9}, {
   3.878022865757622*^9, 3.87802289091059*^9}, {3.883975350538056*^9, 
   3.883975382326137*^9}, {3.8839754723120403`*^9, 3.8839754768167*^9}, {
   3.883975840567247*^9, 3.883975856291259*^9}, 3.8839917296366034`*^9, {
   3.88399181994526*^9, 3.8839918268150873`*^9}, {3.8839918649943743`*^9, 
   3.883991893500442*^9}, {3.883991928392852*^9, 3.883991930352063*^9}, 
   3.8839953737159033`*^9, {3.883995444070797*^9, 3.883995446813067*^9}, {
   3.884059433030175*^9, 3.884059433264496*^9}, 3.887914807168475*^9, {
   3.8879149069735117`*^9, 3.887914909061092*^9}, {3.891326035006961*^9, 
   3.89132603514566*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"7da9f195-df0b-4565-9994-dcbff084bb12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "10", ",", "9", ",", "8", ",", "4", ",", "3", ",", "1", ",", "2", ",", 
     "14", ",", "12", ",", "11", ",", "7", ",", "6", ",", "5", ",", "13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "9", ",", "8", ",", "4", ",", "3", ",", "1", ",", "2", ",", 
     "14", ",", "12", ",", "11", ",", "7", ",", "6", ",", "5", ",", "13"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.883975477129733*^9, 3.883975856692854*^9, 3.883991731083987*^9, {
   3.8839918755945053`*^9, 3.883991894084161*^9}, 3.8839919307594957`*^9, 
   3.883995374811819*^9, 3.8839954512644243`*^9, 3.883996190861094*^9, 
   3.883996310072294*^9, 3.883996358500671*^9, 3.883997373992622*^9, {
   3.884059427669177*^9, 3.884059433584319*^9}, 3.887914830251554*^9, 
   3.8879149097883863`*^9, 3.8879149504138813`*^9, {3.891326030046812*^9, 
   3.891326036235031*^9}, 3.891327146661621*^9, 3.891327179911009*^9, 
   3.891327213585042*^9, 3.8913273491281147`*^9, 3.891356471694512*^9, 
   3.910856182848572*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"c02a4dab-208d-4200-a55e-754bc96ab0ba"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDgg2IQGwI+2I/S5NAPoDQ6GGh3DRYaV/iMhhuEJjV8RsOT
PP+Ohht+mlrhM9LCczT/UpceDR/y6NHwwU+Ppiv89Gg5Rh492g6hLj3aDiGP
Hs2/1KVHw4daNADkEV2K
   "], {{0, 0}, {14, 14}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}, {{13.5, 
       FormBox["1", TraditionalForm]}, {9.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["10", TraditionalForm]}, {0.5, 
       FormBox["14", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {13.5, 
       FormBox["14", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{
  3.883975477129733*^9, 3.883975856692854*^9, 3.883991731083987*^9, {
   3.8839918755945053`*^9, 3.883991894084161*^9}, 3.8839919307594957`*^9, 
   3.883995374811819*^9, 3.8839954512644243`*^9, 3.883996190861094*^9, 
   3.883996310072294*^9, 3.883996358500671*^9, 3.883997373992622*^9, {
   3.884059427669177*^9, 3.884059433584319*^9}, 3.887914830251554*^9, 
   3.8879149097883863`*^9, 3.8879149504138813`*^9, {3.891326030046812*^9, 
   3.891326036235031*^9}, 3.891327146661621*^9, 3.891327179911009*^9, 
   3.891327213585042*^9, 3.8913273491281147`*^9, 3.891356471694512*^9, 
   3.910856182869656*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"e1368700-ada6-44a7-ba71-669f8ec898b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"first", ",", " ", "last"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", "14"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1S", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"blockS1", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"first", ";;", "last"}], ",", 
       RowBox[{"first", ";;", "last"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "==", "0"}], ",", "Ei"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol1S", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]t", ",", "\[Delta]"}], "}"}], "\[Element]", 
       "Reals"}], "&&", 
      RowBox[{"\[Delta]", ">", "0"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gsind", "=", 
  RowBox[{"findMinIndex", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8879150243943653`*^9, 3.8879151020635223`*^9}, {
   3.891326057012889*^9, 3.891326134669248*^9}, {3.891326273550085*^9, 
   3.891326284035471*^9}, 3.891326458743931*^9, {3.89132649905399*^9, 
   3.891326501412054*^9}, 3.8913266101473923`*^9, {3.891326991745719*^9, 
   3.891326999790682*^9}, {3.8913305459459667`*^9, 3.8913305710445137`*^9}, 
   3.891333822905382*^9, {3.8913564739992867`*^9, 3.891356479204495*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"9f2a575b-d3c4-4c7c-8830-8bc1ddd76541"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{{3.887915047392713*^9, 3.8879151029181213`*^9}, {
   3.891326075451213*^9, 3.891326148605625*^9}, {3.891326255608486*^9, 
   3.891326284574567*^9}, 3.8913264592460947`*^9, 3.891326501732813*^9, 
   3.891326611283177*^9, 3.8913271477322063`*^9, 3.8913271813972683`*^9, 
   3.8913272149448833`*^9, 3.891327350820752*^9, {3.891330556924137*^9, 
   3.891330571706991*^9}, {3.891356475256706*^9, 3.891356479773548*^9}, 
   3.9108561840107803`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"89ac807a-7c15-49a8-8d01-42ef4457122a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.887915047392713*^9, 3.8879151029181213`*^9}, {
   3.891326075451213*^9, 3.891326148605625*^9}, {3.891326255608486*^9, 
   3.891326284574567*^9}, 3.8913264592460947`*^9, 3.891326501732813*^9, 
   3.891326611283177*^9, 3.8913271477322063`*^9, 3.8913271813972683`*^9, 
   3.8913272149448833`*^9, 3.891327350820752*^9, {3.891330556924137*^9, 
   3.891330571706991*^9}, {3.891356475256706*^9, 3.891356479773548*^9}, 
   3.9108561958784103`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"69dd39db-99b0-439f-bafb-744b0fc93af0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"printOne", "[", 
  RowBox[{"sol1S", "[", 
   RowBox[{"[", "gsind", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ExpandAll", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[122]:=",ExpressionUUID->"fa1fb708-2473-48df-acf2-b96f8ef08a88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}]], "Output",
 CellChangeTimes->{
  3.891356491898377*^9, {3.910856195912438*^9, 3.91085619594598*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"166f8d6f-53c3-4f64-96c0-b5d50c77c8eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox["2"]}], "-", 
  FractionBox[
   RowBox[{"\[Delta]", " ", "\[Lambda]U"}], "4"]}]], "Output",
 CellChangeTimes->{
  3.891356491898377*^9, {3.910856195912438*^9, 3.910856195948683*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"2dbc0055-9d63-4b3d-8407-ed2017c337b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 954},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
CellContext->Notebook,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"479b67e9-52f6-4784-b417-90e1afda15bd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 56326, 938, 650, "Text",ExpressionUUID->"78f62512-a89d-4f34-8e26-a827b0e479d4"],
Cell[CellGroupData[{
Cell[56909, 962, 149, 3, 69, "Chapter",ExpressionUUID->"b90a8635-cfc8-4078-bf3e-9d85cfae9880"],
Cell[CellGroupData[{
Cell[57083, 969, 687, 18, 53, "Input",ExpressionUUID->"de3f8252-7173-48f5-995b-c1b5d0274a25"],
Cell[57773, 989, 2630, 38, 70, "Print",ExpressionUUID->"aba30bea-087f-4bb9-b1d1-89e169bc5ac0"]
}, Open  ]],
Cell[60418, 1030, 158, 2, 30, "Input",ExpressionUUID->"c541e70a-0596-48bb-9b41-f911f3b1281d"],
Cell[60579, 1034, 1845, 27, 52, "Input",ExpressionUUID->"d19c53aa-d0bc-4874-841c-5b09f20601b3"],
Cell[CellGroupData[{
Cell[62449, 1065, 300, 7, 30, "Input",ExpressionUUID->"83a244bb-0ee5-4193-acc3-f622660c9222"],
Cell[62752, 1074, 1679, 27, 70, "Output",ExpressionUUID->"3dee865f-84c1-4b37-9a6f-9c3a602f8f7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64468, 1106, 5291, 152, 220, "Input",ExpressionUUID->"8eac89d9-209c-4ea3-ac99-5af184f1e117"],
Cell[69762, 1260, 7772, 229, 70, "Output",ExpressionUUID->"208d8867-f73c-47b9-b313-8cbbe963bfd6"],
Cell[77537, 1491, 8459, 247, 70, "Output",ExpressionUUID->"bd72fc0d-764d-4d22-a94a-3fd6ddc28047"],
Cell[85999, 1740, 8330, 243, 70, "Output",ExpressionUUID->"8aa1f65b-533a-4a8b-8793-a428753fa7f0"],
Cell[94332, 1985, 7201, 218, 70, "Output",ExpressionUUID->"9681c29d-9a6c-4084-89e8-3b596303f38c"],
Cell[101536, 2205, 3935, 118, 70, "Output",ExpressionUUID->"327793fc-906c-4d4b-9790-8d4f262b260a"],
Cell[105474, 2325, 3870, 114, 70, "Output",ExpressionUUID->"88a54a75-a022-4493-a687-37c45eaa2d4d"]
}, Open  ]],
Cell[109359, 2442, 588, 12, 30, "Input",ExpressionUUID->"ae75723e-8ff9-4ab1-a892-cb2932890d3d"],
Cell[CellGroupData[{
Cell[109972, 2458, 223, 4, 30, "Input",ExpressionUUID->"76084b75-1a54-45b4-be2b-d709a0ef71b9"],
Cell[110198, 2464, 3800, 116, 70, "Output",ExpressionUUID->"e4e227b3-d402-42ad-9e9f-956152928996"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114035, 2585, 1118, 28, 115, "Input",ExpressionUUID->"ddaa9d0b-9f59-4195-aa25-e7c0413e44a4"],
Cell[115156, 2615, 44076, 1224, 70, "Output",ExpressionUUID->"94ab6728-0b02-45e2-944e-d481ca29b3af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159269, 3844, 311, 6, 52, "Input",ExpressionUUID->"525179f3-9713-415a-bad0-82de54476174"],
Cell[159583, 3852, 348, 5, 70, "Output",ExpressionUUID->"66931b10-a12d-41de-8629-b9bc6ad546cf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[159980, 3863, 248, 4, 58, "Chapter",ExpressionUUID->"44160a4e-b803-4047-9b25-c5d303a21029"],
Cell[CellGroupData[{
Cell[160253, 3871, 1017, 28, 94, "Input",ExpressionUUID->"c13d7888-5d44-4641-852f-f68c526eab64"],
Cell[161273, 3901, 1400, 20, 70, "Output",ExpressionUUID->"f8fc3be4-80df-45ce-980e-20d7e301c50d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162710, 3926, 2090, 51, 220, "Input",ExpressionUUID->"83166e9e-be3a-4dff-aa6e-b76a0656942d"],
Cell[164803, 3979, 13594, 495, 70, "Output",ExpressionUUID->"fecaa662-e3b4-4b29-a502-5c2b3d56f3c8"],
Cell[178400, 4476, 10113, 244, 70, "Output",ExpressionUUID->"a77679d5-d86e-4650-9fac-dd2617018a7e"]
}, Open  ]],
Cell[188528, 4723, 793, 18, 73, "Input",ExpressionUUID->"6dbdac6c-1113-47e6-9c36-39fc19473046"],
Cell[189324, 4743, 1297, 33, 94, "Input",ExpressionUUID->"e1617fe9-e0f7-4e9d-b589-d475b9e128e4"],
Cell[190624, 4778, 375, 7, 30, "Input",ExpressionUUID->"46e0ba65-287d-4bf8-9a35-ce22d84bc34b"],
Cell[191002, 4787, 837, 20, 52, "Input",ExpressionUUID->"f910193e-d342-4954-ab7f-05c5afe17041"],
Cell[191842, 4809, 796, 17, 52, "Input",ExpressionUUID->"018f25e6-4b5a-42bb-a1af-9304758e8cf1"],
Cell[192641, 4828, 976, 22, 73, "Input",ExpressionUUID->"7c7db6f6-7e71-4d9b-84c1-bc3bbbdd0cd9"],
Cell[193620, 4852, 696, 17, 73, "Input",ExpressionUUID->"d46738db-947a-4332-b89b-4a23b727de35"]
}, Closed]],
Cell[CellGroupData[{
Cell[194353, 4874, 201, 4, 58, "Chapter",ExpressionUUID->"fb46bc99-b39e-449f-9fee-50b50fd0bb82"],
Cell[CellGroupData[{
Cell[194579, 4882, 1173, 31, 115, "Input",ExpressionUUID->"cd377297-807f-46fa-ad95-1521f820db11"],
Cell[195755, 4915, 845, 12, 70, "Output",ExpressionUUID->"e590db37-265d-4d32-a4ec-cf56a4f010a9"],
Cell[196603, 4929, 842, 12, 70, "Output",ExpressionUUID->"afa00b32-314a-4214-9b6e-fbc3c243d292"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197482, 4946, 2430, 60, 199, "Input",ExpressionUUID->"3bd5c123-d785-4b2d-8831-bce249943d78"],
Cell[199915, 5008, 2380, 39, 70, "Output",ExpressionUUID->"addada59-fd10-4b76-97af-5bb37134be36"],
Cell[202298, 5049, 16886, 629, 70, "Output",ExpressionUUID->"4491aac3-8b71-48fc-a9f3-1253a9fc1a71"],
Cell[219187, 5680, 6625, 99, 70, "Output",ExpressionUUID->"91098cf1-12b0-416b-983e-d1f131ad5c56"],
Cell[225815, 5781, 9787, 236, 70, "Output",ExpressionUUID->"6efc3fa7-fb54-4d34-b88d-6e102a187439"]
}, Open  ]],
Cell[235617, 6020, 582, 11, 52, "Input",ExpressionUUID->"d127fe78-aeda-44dc-aade-9cb8847f6acb"],
Cell[236202, 6033, 934, 25, 73, "Input",ExpressionUUID->"2b743e5b-f8bb-4c23-8e8d-b26a40536d47"],
Cell[CellGroupData[{
Cell[237161, 6062, 468, 8, 30, "Input",ExpressionUUID->"c779857a-a77d-427a-b7d2-4d1aca096e15"],
Cell[237632, 6072, 50614, 1056, 70, "Output",ExpressionUUID->"46d14607-5a7b-43b4-9566-c848386b6403"]
}, Open  ]],
Cell[288261, 7131, 841, 20, 52, "Input",ExpressionUUID->"e8a5ab0d-ac9d-4e52-9f48-9f0647c7b97e"],
Cell[289105, 7153, 534, 11, 52, "Input",ExpressionUUID->"7af21019-cfbc-4b8e-afa5-cd4dadd4c987"],
Cell[289642, 7166, 976, 22, 73, "Input",ExpressionUUID->"3503f3bf-36ab-4624-ae3e-75c79bc04f30"],
Cell[290621, 7190, 358, 9, 52, "Input",ExpressionUUID->"623817a7-cb86-44c2-9ba5-bb3a200040f2"]
}, Closed]],
Cell[CellGroupData[{
Cell[291016, 7204, 156, 3, 58, "Chapter",ExpressionUUID->"c66268a8-dd02-47bd-96c5-e0544088d0d7"],
Cell[291175, 7209, 881, 20, 73, "Input",ExpressionUUID->"d945ebbe-e882-4301-b71d-9b2f90508b40"],
Cell[CellGroupData[{
Cell[292081, 7233, 1423, 33, 73, "Input",ExpressionUUID->"5403a2f6-cc96-4215-abcb-b1c3efa53154"],
Cell[293507, 7268, 581, 13, 49, "Output",ExpressionUUID->"fef0bc5b-8394-489d-9c22-a606043c879e"],
Cell[294091, 7283, 589, 13, 34, "Output",ExpressionUUID->"4d2d273f-a63f-4199-bc97-cc6618352c9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294717, 7301, 160, 3, 67, "Section",ExpressionUUID->"89bc3e84-0a7b-44bd-921f-a66e849493c4"],
Cell[294880, 7306, 2630, 62, 262, "Input",ExpressionUUID->"bf0bb261-4c50-4fd5-b4a3-788e25ab8536"],
Cell[297513, 7370, 1773, 42, 157, "Input",ExpressionUUID->"87ecc091-987a-4185-8f8f-ca7217f22afe"],
Cell[CellGroupData[{
Cell[299311, 7416, 217, 4, 54, "Subsection",ExpressionUUID->"760efbd2-b60c-47d5-90ea-369e24b49ea1"],
Cell[CellGroupData[{
Cell[299553, 7424, 2134, 51, 178, "Input",ExpressionUUID->"f6a19380-b5c8-41d3-a012-7e1c475b610d"],
Cell[301690, 7477, 820, 15, 49, "Output",ExpressionUUID->"f111933a-5650-4cbf-9787-37267e408539"],
Cell[302513, 7494, 1019, 20, 34, "Output",ExpressionUUID->"6df9967a-2fa4-48f9-8fb9-67ceb22004e3"],
Cell[303535, 7516, 2212, 45, 380, "Output",ExpressionUUID->"89b8adf5-bb9d-44e4-ac0f-9606ffb9795a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305784, 7566, 1725, 43, 115, "Input",ExpressionUUID->"e70c1ec6-692c-4607-b811-eff5558cacb6"],
Cell[307512, 7611, 661, 11, 34, "Output",ExpressionUUID->"5d5673d7-0a8d-44e4-8a99-5d605d9b59ed"],
Cell[308176, 7624, 615, 9, 34, "Output",ExpressionUUID->"3115a372-700b-46df-9863-a18bade6247b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308828, 7638, 483, 10, 52, "Input",ExpressionUUID->"e53649e5-7a83-46c8-940c-b1c64d688124"],
Cell[309314, 7650, 484, 15, 49, "Output",ExpressionUUID->"53fd2e48-267c-4cf2-b42d-4276c72fc027"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309847, 7671, 223, 4, 54, "Subsection",ExpressionUUID->"89c4a3a9-eb04-4b38-8c90-45d19cb8c055"],
Cell[CellGroupData[{
Cell[310095, 7679, 2085, 50, 178, "Input",ExpressionUUID->"8c95477b-e8d0-440f-b1c8-a9e1e1b0866a"],
Cell[312183, 7731, 749, 14, 49, "Output",ExpressionUUID->"09e88f50-c169-4405-b4ce-89b1af50a81e"],
Cell[312935, 7747, 944, 19, 34, "Output",ExpressionUUID->"6d3fd712-fcd7-4410-a3c7-6d77b35cf567"],
Cell[313882, 7768, 2143, 44, 380, "Output",ExpressionUUID->"8d1b92f5-cd69-4ce4-9cc9-36e4f6e06a6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316062, 7817, 1651, 42, 115, "Input",ExpressionUUID->"7c27d908-3e6b-49fe-9c6a-b4f26fe905bd"],
Cell[317716, 7861, 511, 9, 34, "Output",ExpressionUUID->"f2fad2f6-dafb-4de9-bc0c-288f5669e15a"],
Cell[318230, 7872, 465, 7, 34, "Output",ExpressionUUID->"41460018-ba86-4ac1-afcc-02b06872dbfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318732, 7884, 319, 6, 30, "Input",ExpressionUUID->"432c92c4-a13e-4f96-870c-b44ec647410a"],
Cell[319054, 7892, 482, 15, 49, "Output",ExpressionUUID->"f9ffa951-02a0-4e8c-ace2-c27b68a3aaf6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[319585, 7913, 458, 7, 54, "Subsection",ExpressionUUID->"8156103e-d602-4e00-84a0-f35756c2e755"],
Cell[CellGroupData[{
Cell[320068, 7924, 643, 13, 30, "Input",ExpressionUUID->"5c9008a7-b4e0-4fe8-ae3e-5e3be2c14c57"],
Cell[320714, 7939, 638, 13, 49, "Output",ExpressionUUID->"b72dc2eb-bb67-408d-a55e-efb4a627313f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321389, 7957, 2186, 47, 157, "Input",ExpressionUUID->"805428fd-e30c-45e3-88eb-3359ce55db75"],
Cell[323578, 8006, 1234, 25, 34, "Output",ExpressionUUID->"ca227338-d609-400b-bd4d-671f5bbdf475"],
Cell[324815, 8033, 2446, 50, 380, "Output",ExpressionUUID->"5c0802be-c999-43e0-b9fa-5e85ef3f30ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327298, 8088, 1659, 44, 136, "Input",ExpressionUUID->"b7810668-a94b-4c2b-b9a5-d118833af17c"],
Cell[328960, 8134, 659, 11, 34, "Output",ExpressionUUID->"5ad56920-5109-43b9-a64e-a93228d6f256"],
Cell[329622, 8147, 7475, 165, 117, "Output",ExpressionUUID->"6b9d91d3-3c1f-4ad6-a121-6d1b3427348e"],
Cell[337100, 8314, 615, 9, 34, "Output",ExpressionUUID->"a83fbde5-32fd-4d4e-9fc5-95e554c853ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337752, 8328, 337, 7, 52, "Input",ExpressionUUID->"ea2d9158-5799-4930-baa2-5bf25f103e94"],
Cell[338092, 8337, 516, 17, 49, "Output",ExpressionUUID->"344ee431-9b49-4e3a-8c49-098a0575062f"],
Cell[338611, 8356, 457, 14, 49, "Output",ExpressionUUID->"4cf2d67f-38c9-46d9-ab79-3526479cbe79"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339117, 8376, 513, 8, 54, "Subsection",ExpressionUUID->"46128fd5-2540-41b3-b58c-163f2a10eb34"],
Cell[CellGroupData[{
Cell[339655, 8388, 701, 15, 30, "Input",ExpressionUUID->"9d54910e-5cbd-44ce-94b5-b455ff6f8458"],
Cell[340359, 8405, 569, 13, 49, "Output",ExpressionUUID->"5a832093-4af3-4ebf-9d01-dc0c673b7273"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340965, 8423, 2190, 48, 157, "Input",ExpressionUUID->"7da9f195-df0b-4565-9994-dcbff084bb12"],
Cell[343158, 8473, 1159, 24, 34, "Output",ExpressionUUID->"c02a4dab-208d-4200-a55e-754bc96ab0ba"],
Cell[344320, 8499, 2340, 49, 380, "Output",ExpressionUUID->"e1368700-ada6-44a7-ba71-669f8ec898b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346697, 8553, 1492, 40, 115, "Input",ExpressionUUID->"9f2a575b-d3c4-4c7c-8830-8bc1ddd76541"],
Cell[348192, 8595, 619, 11, 34, "Output",ExpressionUUID->"89ac807a-7c15-49a8-8d01-42ef4457122a"],
Cell[348814, 8608, 573, 9, 34, "Output",ExpressionUUID->"69dd39db-99b0-439f-bafb-744b0fc93af0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349424, 8622, 269, 6, 52, "Input",ExpressionUUID->"fa1fb708-2473-48df-acf2-b96f8ef08a88"],
Cell[349696, 8630, 339, 10, 49, "Output",ExpressionUUID->"166f8d6f-53c3-4f64-96c0-b5d50c77c8eb"],
Cell[350038, 8642, 340, 10, 72, "Output",ExpressionUUID->"2dbc0055-9d63-4b3d-8407-ed2017c337b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


